ChinMotion Rapidly Enables 3D Computer Interaction after Tetraplegia

Individuals with severe paralysis require hands-free interfaces to control assistive devices that can improve their quality of life. We present ChinMotion, an interface that noninvasively harnesses preserved chin, lip and tongue sensorimotor function after tetraplegia to convey intuitive control commands. After two hours of practice, ChinMotion enables superior point-and-click performance over existing interfaces and it facilitates accurate 3D control of a virtual robotic arm.

==> anc/Calibration.pde <==
// CHIN MOTION by Ferran Galan 
// 2D+click/3D mouse control using MPU6050 and conductive rubber cord stretch sensor 

// CALIBRATION SKETCH
// SETS SERIAL COMUNICATION WITH ARDUINO (gets Arduino AcX1/AcZ1/Stretch)
// OPENS GUI FOR SETTING UP NEW TRESHOLDS AND MOUSE SPEED 
// SENDS BACK TO ARDUINO NEW THRESHOLDS WHEN CLICKING GUI SAVE BUTTON
// SAVES .TXT FILE WITH THRESHOLDS AND MOUSE SPEED TO BE OPENED BY ROBOT_ARM SKETCH 

//SERIAL COMMUNICATION LIBRARY
import processing.serial.*; 

//GUI LIBRARY; CONTROLP5
import controlP5.*;

ControlP5 cp5;

Slider2D xT;//SETS NEW Xmin/Xmax THRESHOLDS
Slider2D yT;//SETS NEW Zmin/Zmax THRESHOLDS
Slider abc;//SETS NEW SStrmax THRESHOLDS
CheckBox checkbox;

//EDIT
String SaveThresholds = "D:\\mystuff\\ChinMotion\\robot_arm\\Thresholds.txt";//SAVES .TXT FILE WITH THRESHOLDS AND MOUSE SPEED TO BE OPENED BY ROBOT_ARM SKETCH 
String Pololuport = "COM6";

// STREAMED DATA
int [] xvals;//AcX1 
int [] yvals;//AcZ1
int [] zvals;//Stretch

//INIT THRESHOLDS and RANGES AS IN ARDUINO SKETCH
int Xmax = 5000;
int Xmin = -5000;
int Xrange = 10000;
int Zmax = 5000;
int Zmin = -15000;
int Zrange = 20000;
int Strmax = 255;
int Strmin = 0;
int Strrange = 255;

String serial;   // declare a new string called 'serial' . A string is a sequence of characters (data type know as "char")
Serial port;  // The serial port, this is a new instance of the Serial class (an Object)
int end = 10;    // the number 10 is ASCII for linefeed (end of serial.println), later we will look for this to break up individual messages

//WORKING VARIABLES
int AcX1;
int AcZ1;
int Stretch;

//2D SLIDERS-SCREEN HIGHT MAPPING
float minxT;
float maxxT;
float minyT;
float maxyT;
//VALUES FROM 1D SLIDER
float zT;
//1D SLIDER-SCREEN HIGHT MAPPING
float maxzT;

//TRESHOLDS AND MOUSE SPEED
int SXmin;
int SXmax;
int SZmin;
int SZmax;
int Speed;
int SStrmax;
int tick = 0;

PrintWriter output;


void setup() 
{
  //SETS SERIAL
  //port = new Serial(this, Serial.list()[1],115200);
  port = new Serial(this, Pololuport,115200);//Set Pololu A-Star 32U4 port ID 
  port.clear();  // function from serial library that throws out the first reading, in case we started reading in the middle of a string from Arduino
  serial = port.readStringUntil(end); // function that reads the string from serial port until a println and then assigns string to our string variable (called 'serial')
  serial = null; // initially, the string will be null (empty)
  size(1000, 700);
  noStroke();
  
  //GUI CONTROLS
  cp5 = new ControlP5(this);
    xT = cp5.addSlider2D("X Thesholds (L,U)")     
         .setPosition(30,40)
         .setSize(100,100)
         .setArrayValue(new float[] {50, 50})
         ;
         
    yT = cp5.addSlider2D("Y Thesholds (L,U)")
         .setPosition(30,200)
         .setSize(100,100)
         .setArrayValue(new float[] {50, 50})
         ;  
         
    abc = cp5.addSlider("Click")
     .setPosition(30,560)
     .setSize(200,20)
     .setRange(Strmin,Strmax)
     .setValue(120)
     ;  

  // reposition the Label for controller 'slider'
  cp5.getController("Click").getValueLabel().align(ControlP5.LEFT, ControlP5.BOTTOM_OUTSIDE).setPaddingX(0);
  cp5.getController("Click").getCaptionLabel().align(ControlP5.RIGHT, ControlP5.BOTTOM_OUTSIDE).setPaddingX(0);     
    
   checkbox = cp5.addCheckBox("checkBox")
                .setPosition(30, 600)
                .setColorLabel(color(255))
                .setSize(20, 20)
                .setItemsPerRow(2)
                .setSpacingColumn(30)
                .setSpacingRow(20)
                .addItem("Slow", 1)
                .addItem("Fast", 2)
                ; 
                
   cp5.addButton("SAVE")
     .setValue(0)
     .setPosition(30,650)
     .setSize(200,19)
     ;
         
  noSmooth();
  
  //STREAMING VARIABLES
  xvals = new int[width];
  yvals = new int[width];
  zvals = new int[width]; 

}

int arrayindex = 0;

void draw()
{  
  while (port.available() > 0) { //as long as there is data coming from serial port, read it and store it     
    serial = port.readStringUntil(end);
  }

    if (serial != null) {  //if the string is not empty, print the following
    
    /*  Note: the split function used below is not necessary if sending only a single variable. However, it is useful for parsing (separating) messages when
        reading from multiple inputs in Arduino. Below is example code for an Arduino sketch
    */
    
      String [] a = serial.trim().split(",");  //a new array (called 'a') that stores values into separate cells (separated by commas specified in your Arduino program)
      
      // PARSE WORKING VARIABLES FROM ARDUINO
      AcX1 = Integer.parseInt(a[0],10);
      AcZ1 = Integer.parseInt(a[1],10);
      Stretch = Integer.parseInt(a[2],10);
      
      for(int i = 1; i < width; i++) { 
      xvals[i-1] = xvals[i]; 
      yvals[i-1] = yvals[i];
      zvals[i-1] = zvals[i];
      } 
      // Add the new values to the end of the array 
      xvals[width-1] = AcX1; 
      yvals[width-1] = AcZ1;
      zvals[width-1] = Stretch;  
      background(0);
      noStroke();    

    for(int i=0; i<1000; i++) {
      stroke(51,153,255);
      strokeWeight(3);
      //SCALES WORKING VARIABLES to SCREEN HEIGHT
      point(i, map(xvals[i],Xmin,Xmax,0,height));
      stroke(255,128,0);
      strokeWeight(3);
      point(i, map(yvals[i],Zmin,Zmax,0,height));
      stroke(0,255,0);
      strokeWeight(3);
      point(i, map(zvals[i],Strmin,Strmax,0,height));
      stroke(51,153,255);
      strokeWeight(1);
      //MAPS SLIDERS to HEIGHT
      minxT = map(xT.getArrayValue()[0],0,99,0,height);
      line((i-1),minxT,i,minxT);
      maxxT = map(xT.getArrayValue()[1],0,99,0,height);
      line((i-1),maxxT,i,maxxT);      
      stroke(255,128,0);
      minyT = map(yT.getArrayValue()[0],0,99,0,height);
      line((i-1),minyT,i,minyT);      
      maxyT = map(yT.getArrayValue()[1],0,99,0,height);
      line((i-1),maxyT,i,maxyT);
      stroke(0,255,0);
      zT = cp5.getController("Click").getValue();
      SStrmax = int(zT);
      maxzT = map(SStrmax,Strmin,Strmax,0,height);
      line((i-1),maxzT,i,maxzT);       
    }
    if (tick>1){
      // SENDS BACK NEW THRESHOLDS TO ARDUINO 
      byte out[] = new byte[6];
      out[0] = byte(SXmin);
      out[1] = byte(SXmax);
      out[2] = byte(SZmin);
      out[3] = byte(SZmax);
      out[4] = byte(Speed);
      out[5] = byte(SStrmax);     
      port.write(out);
      tick=1;
      String message = "Thresholds Saved!"; 
      background(255);
      fill(0);
      textSize(26); 
      text(message,width/2, height/2);        
      delay(2000);   
    }
//  saveFrame("demo-######.png");     
}

}

public void SAVE(int theValue) {
  println("a button event from SAVE: "+theValue);
  tick++;
  //MAPS HEIGHTS TO BYTES
  SXmin = int(map(minxT,0,height,0,255));
  SXmax = int(map(maxxT,0,height,0,255));
  SZmin = int(map(minyT,0,height,0,255));
  SZmax = int(map(maxyT,0,height,0,255));
  
  //DISPLAY NEW TRHESHOLDS and SPEED
  print(SXmin);
  print(",");
  print(SXmax);
  print(",");
  print(SZmin);
  print(",");
  print(SZmax);
  print(",");
  print(Speed);
  print(",");
  println(SStrmax);
  
  // SAVES .TXT FILE WITH THRESHOLDS AND MOUSE SPEED
  output = createWriter(SaveThresholds);  
  output.print(SXmin);
  output.print(",");
  output.print(SXmax);
  output.print(","); 
  output.print(SZmin);
  output.print(",");     
  output.print(SZmax);
  output.print(",");
  output.print(Speed); 
  output.print(",");
  output.println(SStrmax);   
  output.close();  // Finishes the file
   
}

void checkBox(float[] a) {
  println(a);
  for (int i=0;i<2;i++) {
    if (a[i] == 1){
      Speed = i+1;
    }
  }
}


==> anc/ChinMotion.ino <==
// ChinMotion MPU6050 by Ferran Galan 
// Arduino sketch enabling 2D+click/3D mouse control using MPU6050 accelerometer and conductive rubber cord stretch sensor 
// Inspired by Head Mouse by Martin Millmore: http://www.instructables.com/id/Head-Mouse-Game-controller-or-disability-aid/  

//REQUIRED LIBRARIES
#include<Wire.h>//I2C COMMUNICATION
#include<Mouse.h>//Mouse

// MPU
const int MPU1=0x68;  // I2C ADDRESS OF MPU
int16_t AcX1,AcY1,AcZ1,GyX1,GyY1,GyZ1,Temp1;// MPU VARIABLES

// MOUSE CONTROL
#define PRINT_SPEED 50 

int16_t XM,YM,Stretch;
double Xmove,Ymove;//MOUSE.MOVE inputs

// MOUSE (initial) THRESHOLD VARIABLES. VALUES MODIFIED BY PROCESSING CALIBRATION SKETCH
int SXmin = -5000;//X-Axis(2D)
int SXmax = 5000;
int SZmin = -15000;//Y-AXIS(2D)/Z-AXIS(3D)
int SZmax = 5000;
int Speed = 1;//MOUSE SPEED (1-2 pixels/cycle): 1 is default
int SStrmax = 1000;//Click(2D)/Y-AXIS(3D)
int currentValue = 0;

const int LED_PIN = 13;// MOUSE MODE
const int buttonPin=11;

bool blinkState = false;
int lastButtonState=LOW;
int currentButtonState=LOW;
boolean outputOn=false;
unsigned long lastButtonClickTime=0;

// RUBBER CLICK
#define RUBBERPIN A0 

//Main

void setup(){
  // SET I2C
  delay(1000);
  Wire.begin();
  Wire.beginTransmission(MPU1);
  Wire.write(0x6B);  // PWR_MGMT_1 REGISTER  
  Wire.write(0);     // SET TO ZERO (WAKES UP THE MPU-6050)
  Wire.endTransmission(true);
  Serial.begin(115200);

  // CONFIGURE LED FOR OUTPUT
  pinMode(LED_PIN, OUTPUT);
  pinMode(buttonPin, INPUT); 
  pinMode(RUBBERPIN, INPUT); 

  Mouse.begin();
}

void loop(){
 
  // RUBBER SIGNAL CONTROLLING MOUSE CLICK OR YAXIS IN ROBOT ARM
  Stretch = analogRead(RUBBERPIN); 
  // SET I2C COMMUNICATION WITH MPU AND GET DATA
  Wire.beginTransmission(MPU1);
  Wire.write(0x3B);  // starting with register 0x3B (ACCEL_XOUT_H)
  Wire.endTransmission(false);
  Wire.requestFrom(MPU1,14,true);  // request a total of 14 registers
  //CONTROLS MOUSE X-Axis
  AcX1=Wire.read()<<8|Wire.read();  // 0x3B (ACCEL_XOUT_H) & 0x3C (ACCEL_XOUT_L)
  //NOT USED by CHINMOTION
  AcY1=Wire.read()<<8|Wire.read();  // 0x3D (ACCEL_YOUT_H) & 0x3E (ACCEL_YOUT_L)
  //CONTROLS MOUSE y-Axis  
  AcZ1=Wire.read()<<8|Wire.read();  // 0x3F (ACCEL_ZOUT_H) & 0x40 (ACCEL_ZOUT_L)
  // AcY1 and NEXT 4 READIGNGS ARE NOT USED by CHINMOTION 
  Temp1 = Wire.read()<<8|Wire.read();
  GyX1=Wire.read()<<8|Wire.read();  // 0x43 (GYRO_XOUT_H) & 0x44 (GYRO_XOUT_L)
  GyY1=Wire.read()<<8|Wire.read();  // 0x45 (GYRO_YOUT_H) & 0x46 (GYRO_YOUT_L)
  GyZ1=Wire.read()<<8|Wire.read();  // 0x47 (GYRO_ZOUT_H) & 0x48 (GYRO_ZOUT_L)    
  // CHECK WORKING SIGNALS
  Serial.print(AcX1);
  Serial.print(",");
  Serial.print(AcZ1);
  Serial.print(",");
  Serial.println(Stretch);     

  // GET THESHOLDS FROM CALIBRATION PROCESSING SKETCH   
  if(Serial.available())
  {  // Wait for User to Input Data  
    int incoming = Serial.read();       
    if (currentValue==0){
      SXmin = map(incoming,0,255,-5000,5000);
    } 
    else if (currentValue==1){
      SXmax = map(incoming,0,255,-5000,5000);
    }
    else if (currentValue==2){
      SZmin = map(incoming,0,255,-15000,5000);
    }      
    else if (currentValue==3){
      SZmax = map(incoming,0,255,-15000,5000); 
    }
    else if (currentValue==4){
      Speed = incoming; 
    }        
    else if (currentValue==5){
      SStrmax = incoming; 
    }     
    currentValue++;
    if (currentValue==6){
      currentValue=0;
      Serial.flush();
    }
  } 
  // TURNING MOUSE FUNCTION ON AND OFF. WHEN OFF, STABLE POSITION WILL BE RESET
  currentButtonState = digitalRead(buttonPin);
  if ((currentButtonState!=lastButtonState && ((millis()-lastButtonClickTime)>100)) ){
    if(currentButtonState==LOW ){
      outputOn=!outputOn;
      lastButtonClickTime=millis();
      if(outputOn){
        digitalWrite(LED_PIN, HIGH);   // TURN LED ON (HIGH is the voltage level)
      } 
      else {
        digitalWrite(LED_PIN, LOW);   // TURN LED ON (HIGH is the voltage level)
      }
    }
    lastButtonState=currentButtonState;
  }

  if(outputOn){  

    mouseMove();
  } 
 
//Serial.print(num_samples);
}

// MOUSE MAPPING. Plenty of room for improvement here
void mouseMove()
{    
  if (AcX1 > SXmax){
    XM = 3;
  }
  if (AcX1 < SXmin){
    XM = -3;
  }
  if ((AcX1<SXmax)&(AcX1>SXmin)){
    XM = 0;
  }
  if (AcZ1 > SZmax){
    YM = 3;
  }
  if (AcZ1 < SZmin){
    YM = -3;
  }
  if ((AcZ1<SZmax)&(AcZ1>SZmin)){
    YM = 0;
  }
  Xmove = map(XM,-3,3,-Speed,Speed);
  Ymove = map(YM,-3,3,-Speed,Speed);

  Mouse.move(Xmove, Ymove, 0);

  if (Stretch>SStrmax){
    Mouse.click();
    delay(500);
  }
  
  delay(2);
}





==> anc/ChinMotion_BreakOutBoard_v1.brd <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="7.2.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="1" unitdist="mm" unit="mm" style="lines" multiple="1" display="yes" altdistance="0.005" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="yes" active="yes"/>
<layer number="2" name="Route2" color="1" fill="3" visible="no" active="no"/>
<layer number="3" name="Route3" color="4" fill="3" visible="no" active="no"/>
<layer number="4" name="Route4" color="1" fill="4" visible="no" active="no"/>
<layer number="5" name="Route5" color="4" fill="4" visible="no" active="no"/>
<layer number="6" name="Route6" color="1" fill="8" visible="no" active="no"/>
<layer number="7" name="Route7" color="4" fill="8" visible="no" active="no"/>
<layer number="8" name="Route8" color="1" fill="2" visible="no" active="no"/>
<layer number="9" name="Route9" color="4" fill="2" visible="no" active="no"/>
<layer number="10" name="Route10" color="1" fill="7" visible="no" active="no"/>
<layer number="11" name="Route11" color="4" fill="7" visible="no" active="no"/>
<layer number="12" name="Route12" color="1" fill="5" visible="no" active="no"/>
<layer number="13" name="Route13" color="4" fill="5" visible="no" active="no"/>
<layer number="14" name="Route14" color="1" fill="6" visible="no" active="no"/>
<layer number="15" name="Route15" color="4" fill="6" visible="no" active="no"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="yes" active="yes"/>
<layer number="17" name="Pads" color="2" fill="1" visible="yes" active="yes"/>
<layer number="18" name="Vias" color="2" fill="1" visible="yes" active="yes"/>
<layer number="19" name="Unrouted" color="11" fill="1" visible="yes" active="yes"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="yes" active="yes"/>
<layer number="21" name="tPlace" color="16" fill="1" visible="yes" active="yes"/>
<layer number="22" name="bPlace" color="14" fill="1" visible="yes" active="yes"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="25" name="tNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="26" name="bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="27" name="tValues" color="7" fill="1" visible="no" active="yes"/>
<layer number="28" name="bValues" color="7" fill="1" visible="no" active="yes"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="yes"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="yes"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="yes"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="yes"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="yes"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="yes"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="yes"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="yes"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="yes" active="yes"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="yes" active="yes"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="yes" active="yes"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="yes" active="yes"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="no" active="yes"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="yes"/>
<layer number="45" name="Holes" color="7" fill="1" visible="no" active="yes"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="yes"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="yes"/>
<layer number="48" name="Document" color="7" fill="1" visible="no" active="yes"/>
<layer number="49" name="Reference" color="13" fill="1" visible="no" active="yes"/>
<layer number="50" name="dxf" color="7" fill="1" visible="no" active="yes"/>
<layer number="51" name="tDocu" color="6" fill="1" visible="yes" active="yes"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="no" active="yes"/>
<layer number="53" name="tGND_GNDA" color="7" fill="9" visible="no" active="no"/>
<layer number="54" name="bGND_GNDA" color="1" fill="9" visible="no" active="no"/>
<layer number="56" name="wert" color="7" fill="1" visible="no" active="yes"/>
<layer number="57" name="tCAD" color="7" fill="1" visible="no" active="no"/>
<layer number="59" name="tCarbon" color="7" fill="1" visible="no" active="no"/>
<layer number="60" name="bCarbon" color="7" fill="1" visible="no" active="no"/>
<layer number="90" name="Modules" color="5" fill="1" visible="no" active="no"/>
<layer number="91" name="Nets" color="2" fill="1" visible="no" active="no"/>
<layer number="92" name="Busses" color="1" fill="1" visible="no" active="no"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="no"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="no" active="no"/>
<layer number="95" name="Names" color="7" fill="1" visible="no" active="no"/>
<layer number="96" name="Values" color="7" fill="1" visible="no" active="no"/>
<layer number="97" name="Info" color="7" fill="1" visible="no" active="no"/>
<layer number="98" name="Guide" color="6" fill="1" visible="no" active="no"/>
<layer number="99" name="SpiceOrder" color="7" fill="1" visible="no" active="no"/>
<layer number="100" name="Muster" color="7" fill="1" visible="no" active="no"/>
<layer number="101" name="Patch_Top" color="12" fill="4" visible="no" active="yes"/>
<layer number="102" name="Vscore" color="7" fill="1" visible="no" active="yes"/>
<layer number="103" name="tMap" color="7" fill="1" visible="no" active="yes"/>
<layer number="104" name="Name" color="7" fill="1" visible="no" active="yes"/>
<layer number="105" name="tPlate" color="14" fill="6" visible="no" active="yes"/>
<layer number="106" name="bPlate" color="14" fill="3" visible="no" active="yes"/>
<layer number="107" name="Crop" color="11" fill="1" visible="no" active="yes"/>
<layer number="108" name="tplace-old" color="10" fill="1" visible="yes" active="yes"/>
<layer number="109" name="ref-old" color="11" fill="1" visible="yes" active="yes"/>
<layer number="110" name="fp0" color="7" fill="1" visible="yes" active="yes"/>
<layer number="111" name="LPC17xx" color="7" fill="1" visible="yes" active="yes"/>
<layer number="112" name="tSilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="113" name="IDFDebug" color="7" fill="1" visible="yes" active="yes"/>
<layer number="116" name="Patch_BOT" color="9" fill="4" visible="no" active="yes"/>
<layer number="121" name="_tsilk" color="7" fill="1" visible="no" active="yes"/>
<layer number="122" name="_bsilk" color="7" fill="1" visible="no" active="yes"/>
<layer number="123" name="tTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="124" name="bTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="125" name="_tNames" color="7" fill="1" visible="no" active="yes"/>
<layer number="126" name="_bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="127" name="_tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="128" name="_bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="129" name="Mask" color="7" fill="1" visible="yes" active="yes"/>
<layer number="131" name="tAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="132" name="bAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="144" name="Drill_legend" color="7" fill="1" visible="no" active="yes"/>
<layer number="150" name="Notes" color="7" fill="1" visible="yes" active="yes"/>
<layer number="151" name="HeatSink" color="7" fill="1" visible="no" active="yes"/>
<layer number="152" name="_bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="153" name="FabDoc1" color="7" fill="1" visible="yes" active="yes"/>
<layer number="154" name="FabDoc2" color="7" fill="1" visible="yes" active="yes"/>
<layer number="155" name="FabDoc3" color="7" fill="1" visible="yes" active="yes"/>
<layer number="199" name="Contour" color="7" fill="1" visible="no" active="yes"/>
<layer number="200" name="200bmp" color="1" fill="10" visible="no" active="no"/>
<layer number="201" name="201bmp" color="2" fill="1" visible="no" active="no"/>
<layer number="202" name="202bmp" color="3" fill="1" visible="no" active="no"/>
<layer number="203" name="203bmp" color="4" fill="10" visible="no" active="yes"/>
<layer number="204" name="204bmp" color="5" fill="10" visible="no" active="yes"/>
<layer number="205" name="205bmp" color="6" fill="10" visible="no" active="yes"/>
<layer number="206" name="206bmp" color="7" fill="10" visible="no" active="yes"/>
<layer number="207" name="207bmp" color="8" fill="10" visible="no" active="yes"/>
<layer number="208" name="208bmp" color="9" fill="10" visible="no" active="yes"/>
<layer number="209" name="209bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="210" name="210bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="211" name="211bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="212" name="212bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="213" name="213bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="214" name="214bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="215" name="215bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="216" name="216bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="217" name="217bmp" color="18" fill="1" visible="no" active="no"/>
<layer number="218" name="218bmp" color="19" fill="1" visible="no" active="no"/>
<layer number="219" name="219bmp" color="20" fill="1" visible="no" active="no"/>
<layer number="220" name="220bmp" color="21" fill="1" visible="no" active="no"/>
<layer number="221" name="221bmp" color="22" fill="1" visible="no" active="no"/>
<layer number="222" name="222bmp" color="23" fill="1" visible="no" active="no"/>
<layer number="223" name="223bmp" color="24" fill="1" visible="no" active="no"/>
<layer number="224" name="224bmp" color="25" fill="1" visible="no" active="no"/>
<layer number="225" name="225bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="226" name="226bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="227" name="227bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="228" name="228bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="229" name="229bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="230" name="230bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="231" name="231bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="248" name="Housing" color="7" fill="1" visible="yes" active="yes"/>
<layer number="249" name="Edge" color="7" fill="1" visible="yes" active="yes"/>
<layer number="250" name="Descript" color="3" fill="1" visible="no" active="no"/>
<layer number="251" name="SMDround" color="12" fill="11" visible="no" active="no"/>
<layer number="254" name="cooling" color="7" fill="1" visible="no" active="yes"/>
<layer number="255" name="routoute" color="7" fill="1" visible="yes" active="yes"/>
</layers>
<board>
<plain>
<wire x1="11.176" y1="1.27" x2="11.176" y2="11.43" width="0.1016" layer="20"/>
<wire x1="11.176" y1="11.43" x2="1.27" y2="11.43" width="0.1016" layer="20"/>
<wire x1="1.27" y1="11.43" x2="1.27" y2="1.27" width="0.1016" layer="20"/>
<wire x1="1.27" y1="1.27" x2="11.176" y2="1.27" width="0.1016" layer="20"/>
<rectangle x1="9.1694" y1="11.049" x2="9.779" y2="11.303" layer="41"/>
<text x="9.144" y="3.048" size="0.6096" layer="25" rot="R180">REV1</text>
<text x="32" y="-13" size="1.778" layer="51" rot="SR0">Felipe de Carvalho
Ferran Galan</text>
</plain>
<libraries>
<library name="SparkFun">
<packages>
<package name="0402-RES">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.889" y="0.6985" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.0795" y="-1.143" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
<rectangle x1="-0.2032" y1="-0.3556" x2="0.2032" y2="0.3556" layer="21"/>
</package>
<package name="0402-CAP">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="0" y1="0.0305" x2="0" y2="-0.0305" width="0.4064" layer="21"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.889" y="0.6985" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.0795" y="-1.143" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
</packages>
</library>
<library name="wirepad">
<description>&lt;b&gt;Single Pads&lt;/b&gt;&lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="SMD1,27-2,54">
<description>&lt;b&gt;SMD PAD&lt;/b&gt;</description>
<smd name="1" x="0" y="0" dx="0.8" dy="2" layer="1"/>
<text x="0" y="0" size="0.0254" layer="27">&gt;VALUE</text>
<text x="-0.8" y="-2.4" size="1.27" layer="25" rot="R90">&gt;NAME</text>
</package>
</packages>
</library>
<library name="SparkFun-Sensors">
<description>&lt;h3&gt;SparkFun Electronics' preferred foot prints&lt;/h3&gt;
In this library you'll find sensors- accelerometers, gyros, compasses, magnetometers, light sensors, imagers, temp sensors, etc.&lt;br&gt;&lt;br&gt;
We've spent an enormous amount of time creating and checking these footprints and parts, but it is the end user's responsibility to ensure correctness and suitablity for a given componet or application. If you enjoy using this library, please buy one of our products at www.sparkfun.com.
&lt;br&gt;&lt;br&gt;
&lt;b&gt;Licensing:&lt;/b&gt; Creative Commons ShareAlike 4.0 International - https://creativecommons.org/licenses/by-sa/4.0/ 
&lt;br&gt;&lt;br&gt;
You are welcome to use this library for commercial purposes. For attribution, we ask that when you begin to sell your device using our footprint, you email us with a link to the product being sold. We want bragging rights that we helped (in a very small part) to create your 8th world wonder. We would like the opportunity to feature your device on our homepage.</description>
<packages>
<package name="QFN-24-TESTING">
<description>This is the testing package I pulled from the MPU-6050 breakout board. This package is tested and works.</description>
<circle x="-1.78" y="1.78" radius="0.0632" width="0.127" layer="21"/>
<circle x="0" y="0" radius="0.2" width="0.1" layer="51"/>
<wire x1="-2" y1="2" x2="2" y2="2" width="0.127" layer="51"/>
<wire x1="2" y1="2" x2="2" y2="-2" width="0.127" layer="51"/>
<wire x1="2" y1="-2" x2="-2" y2="-2" width="0.127" layer="51"/>
<wire x1="-2" y1="-2" x2="-2" y2="2" width="0.127" layer="51"/>
<wire x1="1.8" y1="2.1" x2="2.1" y2="2.1" width="0.127" layer="21"/>
<wire x1="2.1" y1="2.1" x2="2.1" y2="1.8" width="0.127" layer="21"/>
<wire x1="1.8" y1="-2.1" x2="2.1" y2="-2.1" width="0.127" layer="21"/>
<wire x1="2.1" y1="-2.1" x2="2.1" y2="-1.8" width="0.127" layer="21"/>
<wire x1="-1.8" y1="-2.1" x2="-2.1" y2="-2.1" width="0.127" layer="21"/>
<wire x1="-2.1" y1="-2.1" x2="-2.1" y2="-1.8" width="0.127" layer="21"/>
<wire x1="-2.1" y1="1.8" x2="-1.8" y2="2.1" width="0.127" layer="21"/>
<wire x1="0" y1="0.2" x2="0" y2="1.4" width="0.1" layer="51"/>
<wire x1="-0.2" y1="1.2" x2="0" y2="1.4" width="0.1" layer="51"/>
<wire x1="0" y1="1.4" x2="0.2" y2="1.2" width="0.1" layer="51"/>
<wire x1="0.3" y1="0.7" x2="-0.3" y2="0.7" width="0.1" layer="51" curve="161.075356"/>
<wire x1="0.4" y1="0.8" x2="0.3" y2="0.7" width="0.1" layer="51"/>
<wire x1="0.3" y1="0.7" x2="0.2" y2="0.7" width="0.1" layer="51"/>
<wire x1="0.2" y1="0" x2="1.4" y2="0" width="0.1" layer="51"/>
<wire x1="1.2" y1="0.2" x2="1.4" y2="0" width="0.1" layer="51"/>
<wire x1="1.4" y1="0" x2="1.2" y2="-0.2" width="0.1" layer="51"/>
<wire x1="0.7" y1="-0.3" x2="0.7" y2="0.3" width="0.1" layer="51" curve="161.075356"/>
<wire x1="0.8" y1="-0.4" x2="0.7" y2="-0.3" width="0.1" layer="51"/>
<wire x1="0.7" y1="-0.3" x2="0.7" y2="-0.2" width="0.1" layer="51"/>
<rectangle x1="0.6775" y1="-2.0225" x2="0.7689" y2="-2.0043" layer="200"/>
<rectangle x1="0.7872" y1="-2.0225" x2="0.8055" y2="-2.0043" layer="200"/>
<rectangle x1="2.0308" y1="-2.0225" x2="2.0491" y2="-2.0043" layer="200"/>
<rectangle x1="-1.3708" y1="-2.0043" x2="-1.1696" y2="-1.986" layer="200"/>
<rectangle x1="-0.8587" y1="-2.0043" x2="-0.6758" y2="-1.986" layer="200"/>
<rectangle x1="-0.3466" y1="-2.0043" x2="-0.1637" y2="-1.986" layer="200"/>
<rectangle x1="0.1654" y1="-2.0043" x2="0.3666" y2="-1.986" layer="200"/>
<rectangle x1="0.6775" y1="-2.0043" x2="0.8787" y2="-1.986" layer="200"/>
<rectangle x1="1.1896" y1="-2.0043" x2="1.3907" y2="-1.986" layer="200"/>
<rectangle x1="2.0308" y1="-2.0043" x2="2.0491" y2="-1.986" layer="200"/>
<rectangle x1="-1.389" y1="-1.986" x2="-1.1513" y2="-1.9677" layer="200"/>
<rectangle x1="-0.877" y1="-1.986" x2="-0.6575" y2="-1.9677" layer="200"/>
<rectangle x1="-0.3649" y1="-1.986" x2="-0.1455" y2="-1.9677" layer="200"/>
<rectangle x1="0.1472" y1="-1.986" x2="0.3849" y2="-1.9677" layer="200"/>
<rectangle x1="0.6592" y1="-1.986" x2="0.8787" y2="-1.9677" layer="200"/>
<rectangle x1="1.1713" y1="-1.986" x2="1.3907" y2="-1.9677" layer="200"/>
<rectangle x1="-1.389" y1="-1.9677" x2="-1.1513" y2="-1.9494" layer="200"/>
<rectangle x1="-0.877" y1="-1.9677" x2="-0.6575" y2="-1.9494" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9677" x2="-0.1455" y2="-1.9494" layer="200"/>
<rectangle x1="0.1654" y1="-1.9677" x2="0.3849" y2="-1.9494" layer="200"/>
<rectangle x1="0.6592" y1="-1.9677" x2="0.8787" y2="-1.9494" layer="200"/>
<rectangle x1="1.1713" y1="-1.9677" x2="1.409" y2="-1.9494" layer="200"/>
<rectangle x1="-1.389" y1="-1.9494" x2="-1.1513" y2="-1.9311" layer="200"/>
<rectangle x1="-0.877" y1="-1.9494" x2="-0.6392" y2="-1.9311" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9494" x2="-0.1455" y2="-1.9311" layer="200"/>
<rectangle x1="0.1472" y1="-1.9494" x2="0.3849" y2="-1.9311" layer="200"/>
<rectangle x1="0.6592" y1="-1.9494" x2="0.8787" y2="-1.9311" layer="200"/>
<rectangle x1="1.1713" y1="-1.9494" x2="1.409" y2="-1.9311" layer="200"/>
<rectangle x1="-1.389" y1="-1.9311" x2="-1.1513" y2="-1.9128" layer="200"/>
<rectangle x1="-0.877" y1="-1.9311" x2="-0.6392" y2="-1.9128" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9311" x2="-0.1272" y2="-1.9128" layer="200"/>
<rectangle x1="0.1472" y1="-1.9311" x2="0.3849" y2="-1.9128" layer="200"/>
<rectangle x1="0.6592" y1="-1.9311" x2="0.897" y2="-1.9128" layer="200"/>
<rectangle x1="1.1713" y1="-1.9311" x2="1.409" y2="-1.9128" layer="200"/>
<rectangle x1="-1.389" y1="-1.9128" x2="-1.1513" y2="-1.8945" layer="200"/>
<rectangle x1="-0.877" y1="-1.9128" x2="-0.6392" y2="-1.8945" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9128" x2="-0.1272" y2="-1.8945" layer="200"/>
<rectangle x1="0.1472" y1="-1.9128" x2="0.3849" y2="-1.8945" layer="200"/>
<rectangle x1="0.6409" y1="-1.9128" x2="0.897" y2="-1.8945" layer="200"/>
<rectangle x1="1.153" y1="-1.9128" x2="1.409" y2="-1.8945" layer="200"/>
<rectangle x1="-1.389" y1="-1.8945" x2="-1.133" y2="-1.8762" layer="200"/>
<rectangle x1="-0.877" y1="-1.8945" x2="-0.6392" y2="-1.8762" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8945" x2="-0.1272" y2="-1.8762" layer="200"/>
<rectangle x1="0.1472" y1="-1.8945" x2="0.3849" y2="-1.8762" layer="200"/>
<rectangle x1="0.6409" y1="-1.8945" x2="0.897" y2="-1.8762" layer="200"/>
<rectangle x1="1.153" y1="-1.8945" x2="1.409" y2="-1.8762" layer="200"/>
<rectangle x1="-1.389" y1="-1.8762" x2="-1.133" y2="-1.858" layer="200"/>
<rectangle x1="-0.877" y1="-1.8762" x2="-0.6209" y2="-1.858" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8762" x2="-0.1272" y2="-1.858" layer="200"/>
<rectangle x1="0.1289" y1="-1.8762" x2="0.4032" y2="-1.858" layer="200"/>
<rectangle x1="0.6409" y1="-1.8762" x2="0.897" y2="-1.858" layer="200"/>
<rectangle x1="1.153" y1="-1.8762" x2="1.409" y2="-1.858" layer="200"/>
<rectangle x1="-1.389" y1="-1.858" x2="-1.133" y2="-1.8397" layer="200"/>
<rectangle x1="-0.8953" y1="-1.858" x2="-0.6209" y2="-1.8397" layer="200"/>
<rectangle x1="-0.3832" y1="-1.858" x2="-0.1272" y2="-1.8397" layer="200"/>
<rectangle x1="0.1289" y1="-1.858" x2="0.3849" y2="-1.8397" layer="200"/>
<rectangle x1="0.6409" y1="-1.858" x2="0.897" y2="-1.8397" layer="200"/>
<rectangle x1="1.153" y1="-1.858" x2="1.409" y2="-1.8397" layer="200"/>
<rectangle x1="-1.389" y1="-1.8397" x2="-1.1513" y2="-1.8214" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8397" x2="-0.6209" y2="-1.8214" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8397" x2="-0.1272" y2="-1.8214" layer="200"/>
<rectangle x1="0.1289" y1="-1.8397" x2="0.3849" y2="-1.8214" layer="200"/>
<rectangle x1="0.6409" y1="-1.8397" x2="0.897" y2="-1.8214" layer="200"/>
<rectangle x1="1.153" y1="-1.8397" x2="1.409" y2="-1.8214" layer="200"/>
<rectangle x1="-1.389" y1="-1.8214" x2="-1.1513" y2="-1.8031" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8214" x2="-0.6209" y2="-1.8031" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8214" x2="-0.1089" y2="-1.8031" layer="200"/>
<rectangle x1="0.1289" y1="-1.8214" x2="0.3849" y2="-1.8031" layer="200"/>
<rectangle x1="0.6409" y1="-1.8214" x2="0.897" y2="-1.8031" layer="200"/>
<rectangle x1="1.153" y1="-1.8214" x2="1.409" y2="-1.8031" layer="200"/>
<rectangle x1="-1.389" y1="-1.8031" x2="-1.1513" y2="-1.7848" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8031" x2="-0.6392" y2="-1.7848" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8031" x2="-0.1272" y2="-1.7848" layer="200"/>
<rectangle x1="0.1289" y1="-1.8031" x2="0.3849" y2="-1.7848" layer="200"/>
<rectangle x1="0.6409" y1="-1.8031" x2="0.897" y2="-1.7848" layer="200"/>
<rectangle x1="1.153" y1="-1.8031" x2="1.409" y2="-1.7848" layer="200"/>
<rectangle x1="-1.389" y1="-1.7848" x2="-1.133" y2="-1.7665" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7848" x2="-0.6209" y2="-1.7665" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7848" x2="-0.1272" y2="-1.7665" layer="200"/>
<rectangle x1="0.1289" y1="-1.7848" x2="0.3849" y2="-1.7665" layer="200"/>
<rectangle x1="0.6409" y1="-1.7848" x2="0.897" y2="-1.7665" layer="200"/>
<rectangle x1="1.153" y1="-1.7848" x2="1.3907" y2="-1.7665" layer="200"/>
<rectangle x1="-1.3708" y1="-1.7665" x2="-1.133" y2="-1.7482" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7665" x2="-0.6209" y2="-1.7482" layer="200"/>
<rectangle x1="-0.3649" y1="-1.7665" x2="-0.1272" y2="-1.7482" layer="200"/>
<rectangle x1="0.1289" y1="-1.7665" x2="0.3849" y2="-1.7482" layer="200"/>
<rectangle x1="0.6409" y1="-1.7665" x2="0.897" y2="-1.7482" layer="200"/>
<rectangle x1="1.153" y1="-1.7665" x2="1.3907" y2="-1.7482" layer="200"/>
<rectangle x1="-1.3525" y1="-1.7482" x2="-1.133" y2="-1.7299" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7482" x2="-0.6209" y2="-1.7299" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7482" x2="-0.1272" y2="-1.7299" layer="200"/>
<rectangle x1="0.1289" y1="-1.7482" x2="0.3849" y2="-1.7299" layer="200"/>
<rectangle x1="0.6409" y1="-1.7482" x2="0.897" y2="-1.7299" layer="200"/>
<rectangle x1="1.153" y1="-1.7482" x2="1.3724" y2="-1.7299" layer="200"/>
<rectangle x1="-1.3342" y1="-1.7299" x2="-1.1513" y2="-1.7116" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7299" x2="-0.6209" y2="-1.7116" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7299" x2="-0.1272" y2="-1.7116" layer="200"/>
<rectangle x1="0.1289" y1="-1.7299" x2="0.3849" y2="-1.7116" layer="200"/>
<rectangle x1="0.6409" y1="-1.7299" x2="0.897" y2="-1.7116" layer="200"/>
<rectangle x1="1.153" y1="-1.7299" x2="1.3542" y2="-1.7116" layer="200"/>
<rectangle x1="-1.3159" y1="-1.7116" x2="-1.1513" y2="-1.6934" layer="200"/>
<rectangle x1="-0.877" y1="-1.7116" x2="-0.6392" y2="-1.6934" layer="200"/>
<rectangle x1="-0.3649" y1="-1.7116" x2="-0.1272" y2="-1.6934" layer="200"/>
<rectangle x1="0.1472" y1="-1.7116" x2="0.3849" y2="-1.6934" layer="200"/>
<rectangle x1="0.6592" y1="-1.7116" x2="0.897" y2="-1.6934" layer="200"/>
<rectangle x1="1.1713" y1="-1.7116" x2="1.3176" y2="-1.6934" layer="200"/>
<rectangle x1="-1.2793" y1="-1.6934" x2="-1.1696" y2="-1.6751" layer="200"/>
<rectangle x1="-0.8587" y1="-1.6934" x2="-0.6575" y2="-1.6751" layer="200"/>
<rectangle x1="-0.3466" y1="-1.6934" x2="-0.1455" y2="-1.6751" layer="200"/>
<rectangle x1="0.1654" y1="-1.6934" x2="0.3666" y2="-1.6751" layer="200"/>
<rectangle x1="0.6592" y1="-1.6934" x2="0.8787" y2="-1.6751" layer="200"/>
<rectangle x1="1.2079" y1="-1.6934" x2="1.281" y2="-1.6751" layer="200"/>
<rectangle x1="-1.9377" y1="-1.3825" x2="-1.7365" y2="-1.3642" layer="200"/>
<rectangle x1="1.7748" y1="-1.3825" x2="1.8479" y2="-1.3642" layer="200"/>
<rectangle x1="1.8845" y1="-1.3825" x2="1.9394" y2="-1.3642" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3642" x2="-1.7182" y2="-1.3459" layer="200"/>
<rectangle x1="-1.1513" y1="-1.3642" x2="-1.0599" y2="-1.3459" layer="200"/>
<rectangle x1="-1.0416" y1="-1.3642" x2="-0.9684" y2="-1.3459" layer="200"/>
<rectangle x1="-0.9501" y1="-1.3642" x2="-0.5112" y2="-1.3459" layer="200"/>
<rectangle x1="-0.4746" y1="-1.3642" x2="-0.4564" y2="-1.3459" layer="200"/>
<rectangle x1="-0.4381" y1="-1.3642" x2="-0.31" y2="-1.3459" layer="200"/>
<rectangle x1="-0.2918" y1="-1.3642" x2="-0.0357" y2="-1.3459" layer="200"/>
<rectangle x1="0.0008" y1="-1.3642" x2="0.8055" y2="-1.3459" layer="200"/>
<rectangle x1="0.8238" y1="-1.3642" x2="0.897" y2="-1.3459" layer="200"/>
<rectangle x1="0.9152" y1="-1.3642" x2="1.025" y2="-1.3459" layer="200"/>
<rectangle x1="1.0616" y1="-1.3642" x2="1.0981" y2="-1.3459" layer="200"/>
<rectangle x1="1.153" y1="-1.3642" x2="1.1713" y2="-1.3459" layer="200"/>
<rectangle x1="1.7199" y1="-1.3642" x2="2.0308" y2="-1.3459" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3459" x2="-1.6816" y2="-1.3276" layer="200"/>
<rectangle x1="-1.261" y1="-1.3459" x2="1.2627" y2="-1.3276" layer="200"/>
<rectangle x1="1.7199" y1="-1.3459" x2="2.0308" y2="-1.3276" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3276" x2="-1.6816" y2="-1.3093" layer="200"/>
<rectangle x1="-1.2793" y1="-1.3276" x2="1.2993" y2="-1.3093" layer="200"/>
<rectangle x1="1.6833" y1="-1.3276" x2="2.0491" y2="-1.3093" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3093" x2="-1.6634" y2="-1.291" layer="200"/>
<rectangle x1="-1.2976" y1="-1.3093" x2="1.2993" y2="-1.291" layer="200"/>
<rectangle x1="1.6833" y1="-1.3093" x2="2.0491" y2="-1.291" layer="200"/>
<rectangle x1="-1.9925" y1="-1.291" x2="-1.6451" y2="-1.2727" layer="200"/>
<rectangle x1="-1.2976" y1="-1.291" x2="1.3176" y2="-1.2727" layer="200"/>
<rectangle x1="1.6651" y1="-1.291" x2="2.0491" y2="-1.2727" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2727" x2="-1.6268" y2="-1.2544" layer="200"/>
<rectangle x1="-1.2976" y1="-1.2727" x2="1.3176" y2="-1.2544" layer="200"/>
<rectangle x1="1.6468" y1="-1.2727" x2="2.0491" y2="-1.2544" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2544" x2="-1.6268" y2="-1.2362" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2544" x2="1.3176" y2="-1.2362" layer="200"/>
<rectangle x1="1.6468" y1="-1.2544" x2="2.0491" y2="-1.2362" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2362" x2="-1.6268" y2="-1.2179" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2362" x2="1.3359" y2="-1.2179" layer="200"/>
<rectangle x1="1.6468" y1="-1.2362" x2="2.0491" y2="-1.2179" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2179" x2="-1.6268" y2="-1.1996" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2179" x2="1.3359" y2="-1.1996" layer="200"/>
<rectangle x1="1.6468" y1="-1.2179" x2="2.0491" y2="-1.1996" layer="200"/>
<rectangle x1="-1.9925" y1="-1.1996" x2="-1.6268" y2="-1.1813" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1996" x2="1.3176" y2="-1.1813" layer="200"/>
<rectangle x1="1.6468" y1="-1.1996" x2="2.0491" y2="-1.1813" layer="200"/>
<rectangle x1="-1.9925" y1="-1.1813" x2="-1.6268" y2="-1.163" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1813" x2="1.3359" y2="-1.163" layer="200"/>
<rectangle x1="1.6468" y1="-1.1813" x2="2.0491" y2="-1.163" layer="200"/>
<rectangle x1="-1.9925" y1="-1.163" x2="-1.9743" y2="-1.1447" layer="200"/>
<rectangle x1="-1.9377" y1="-1.163" x2="-1.6451" y2="-1.1447" layer="200"/>
<rectangle x1="-1.3159" y1="-1.163" x2="1.3359" y2="-1.1447" layer="200"/>
<rectangle x1="1.6651" y1="-1.163" x2="1.9577" y2="-1.1447" layer="200"/>
<rectangle x1="2.0125" y1="-1.163" x2="2.0491" y2="-1.1447" layer="200"/>
<rectangle x1="-1.9011" y1="-1.1447" x2="-1.8828" y2="-1.1264" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1447" x2="1.3359" y2="-1.1264" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1264" x2="1.3359" y2="-1.1081" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1081" x2="1.3359" y2="-1.0899" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0899" x2="1.3359" y2="-1.0716" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0716" x2="1.3359" y2="-1.0533" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0533" x2="1.3359" y2="-1.035" layer="200"/>
<rectangle x1="-1.3159" y1="-1.035" x2="1.3359" y2="-1.0167" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0167" x2="1.3359" y2="-0.9984" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9984" x2="1.3359" y2="-0.9801" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9801" x2="1.3359" y2="-0.9618" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9618" x2="1.3359" y2="-0.9436" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9436" x2="1.3359" y2="-0.9253" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9253" x2="1.3359" y2="-0.907" layer="200"/>
<rectangle x1="-1.3159" y1="-0.907" x2="1.3359" y2="-0.8887" layer="200"/>
<rectangle x1="-1.8645" y1="-0.8887" x2="-1.7365" y2="-0.8704" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8887" x2="1.3359" y2="-0.8704" layer="200"/>
<rectangle x1="1.8114" y1="-0.8887" x2="1.8296" y2="-0.8704" layer="200"/>
<rectangle x1="1.8662" y1="-0.8887" x2="1.9028" y2="-0.8704" layer="200"/>
<rectangle x1="-1.9377" y1="-0.8704" x2="-1.6451" y2="-0.8521" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8704" x2="1.3359" y2="-0.8521" layer="200"/>
<rectangle x1="1.6468" y1="-0.8704" x2="1.9577" y2="-0.8521" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8521" x2="-1.6268" y2="-0.8338" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8521" x2="1.3359" y2="-0.8338" layer="200"/>
<rectangle x1="1.6468" y1="-0.8521" x2="2.0308" y2="-0.8338" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8338" x2="-1.6268" y2="-0.8155" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8338" x2="1.3359" y2="-0.8155" layer="200"/>
<rectangle x1="1.6468" y1="-0.8338" x2="2.0491" y2="-0.8155" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8155" x2="-1.6268" y2="-0.7972" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8155" x2="1.3359" y2="-0.7972" layer="200"/>
<rectangle x1="1.6468" y1="-0.8155" x2="2.0491" y2="-0.7972" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7972" x2="-1.6268" y2="-0.779" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7972" x2="1.3359" y2="-0.779" layer="200"/>
<rectangle x1="1.6468" y1="-0.7972" x2="2.0491" y2="-0.779" layer="200"/>
<rectangle x1="-1.9925" y1="-0.779" x2="-1.6268" y2="-0.7607" layer="200"/>
<rectangle x1="-1.3159" y1="-0.779" x2="1.3359" y2="-0.7607" layer="200"/>
<rectangle x1="1.6468" y1="-0.779" x2="2.0491" y2="-0.7607" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7607" x2="-1.6268" y2="-0.7424" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7607" x2="1.3359" y2="-0.7424" layer="200"/>
<rectangle x1="1.6468" y1="-0.7607" x2="2.0491" y2="-0.7424" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7424" x2="-1.6268" y2="-0.7241" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7424" x2="1.3359" y2="-0.7241" layer="200"/>
<rectangle x1="1.6468" y1="-0.7424" x2="2.0491" y2="-0.7241" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7241" x2="-1.6268" y2="-0.7058" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7241" x2="1.3359" y2="-0.7058" layer="200"/>
<rectangle x1="1.6468" y1="-0.7241" x2="2.0491" y2="-0.7058" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7058" x2="-1.6268" y2="-0.6875" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7058" x2="1.3359" y2="-0.6875" layer="200"/>
<rectangle x1="1.6468" y1="-0.7058" x2="2.0491" y2="-0.6875" layer="200"/>
<rectangle x1="-1.9925" y1="-0.6875" x2="-1.6268" y2="-0.6692" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6875" x2="1.3359" y2="-0.6692" layer="200"/>
<rectangle x1="1.6468" y1="-0.6875" x2="2.0491" y2="-0.6692" layer="200"/>
<rectangle x1="-1.956" y1="-0.6692" x2="-1.6451" y2="-0.6509" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6692" x2="1.3359" y2="-0.6509" layer="200"/>
<rectangle x1="1.6468" y1="-0.6692" x2="1.9577" y2="-0.6509" layer="200"/>
<rectangle x1="1.9942" y1="-0.6692" x2="2.0491" y2="-0.6509" layer="200"/>
<rectangle x1="-1.8462" y1="-0.6509" x2="-1.7365" y2="-0.6327" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6509" x2="1.3359" y2="-0.6327" layer="200"/>
<rectangle x1="1.6833" y1="-0.6509" x2="1.7016" y2="-0.6327" layer="200"/>
<rectangle x1="1.7199" y1="-0.6509" x2="1.7748" y2="-0.6327" layer="200"/>
<rectangle x1="1.8662" y1="-0.6509" x2="1.9211" y2="-0.6327" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6327" x2="1.3359" y2="-0.6144" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6144" x2="1.3359" y2="-0.5961" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5961" x2="1.3359" y2="-0.5778" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5778" x2="1.3359" y2="-0.5595" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5595" x2="1.3359" y2="-0.5412" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5412" x2="1.3359" y2="-0.5229" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5229" x2="1.3359" y2="-0.5046" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5046" x2="1.3359" y2="-0.4864" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4864" x2="1.3359" y2="-0.4681" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4681" x2="1.3359" y2="-0.4498" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4498" x2="1.3359" y2="-0.4315" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4315" x2="1.3359" y2="-0.4132" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4132" x2="1.3359" y2="-0.3949" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3949" x2="1.3359" y2="-0.3766" layer="200"/>
<rectangle x1="-1.9194" y1="-0.3766" x2="-1.6268" y2="-0.3583" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3766" x2="1.3359" y2="-0.3583" layer="200"/>
<rectangle x1="1.6651" y1="-0.3766" x2="1.9394" y2="-0.3583" layer="200"/>
<rectangle x1="1.976" y1="-0.3766" x2="1.9942" y2="-0.3583" layer="200"/>
<rectangle x1="-1.9743" y1="-0.3583" x2="-1.6268" y2="-0.34" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3583" x2="1.3359" y2="-0.34" layer="200"/>
<rectangle x1="1.6468" y1="-0.3583" x2="2.0125" y2="-0.34" layer="200"/>
<rectangle x1="-1.9925" y1="-0.34" x2="-1.6268" y2="-0.3218" layer="200"/>
<rectangle x1="-1.3159" y1="-0.34" x2="1.3359" y2="-0.3218" layer="200"/>
<rectangle x1="1.6468" y1="-0.34" x2="2.0491" y2="-0.3218" layer="200"/>
<rectangle x1="-1.9925" y1="-0.3218" x2="-1.6268" y2="-0.3035" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3218" x2="1.3359" y2="-0.3035" layer="200"/>
<rectangle x1="1.6468" y1="-0.3218" x2="2.0491" y2="-0.3035" layer="200"/>
<rectangle x1="-1.9925" y1="-0.3035" x2="-1.6268" y2="-0.2852" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3035" x2="1.3359" y2="-0.2852" layer="200"/>
<rectangle x1="1.6285" y1="-0.3035" x2="2.0491" y2="-0.2852" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2852" x2="-1.6268" y2="-0.2669" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2852" x2="1.3359" y2="-0.2669" layer="200"/>
<rectangle x1="1.6468" y1="-0.2852" x2="2.0308" y2="-0.2669" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2669" x2="-1.6268" y2="-0.2486" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2669" x2="1.3359" y2="-0.2486" layer="200"/>
<rectangle x1="1.6468" y1="-0.2669" x2="2.0308" y2="-0.2486" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2486" x2="-1.6268" y2="-0.2303" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2486" x2="1.3359" y2="-0.2303" layer="200"/>
<rectangle x1="1.6285" y1="-0.2486" x2="2.0491" y2="-0.2303" layer="200"/>
<rectangle x1="-1.9743" y1="-0.2303" x2="-1.6268" y2="-0.212" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2303" x2="1.3359" y2="-0.212" layer="200"/>
<rectangle x1="1.6285" y1="-0.2303" x2="2.0491" y2="-0.212" layer="200"/>
<rectangle x1="-1.9743" y1="-0.212" x2="-1.6268" y2="-0.1937" layer="200"/>
<rectangle x1="-1.3159" y1="-0.212" x2="1.3359" y2="-0.1937" layer="200"/>
<rectangle x1="1.6285" y1="-0.212" x2="2.0491" y2="-0.1937" layer="200"/>
<rectangle x1="-1.9925" y1="-0.1937" x2="-1.6268" y2="-0.1755" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1937" x2="1.3359" y2="-0.1755" layer="200"/>
<rectangle x1="1.6468" y1="-0.1937" x2="2.0491" y2="-0.1755" layer="200"/>
<rectangle x1="-1.9743" y1="-0.1755" x2="-1.6268" y2="-0.1572" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1755" x2="1.3359" y2="-0.1572" layer="200"/>
<rectangle x1="1.6468" y1="-0.1755" x2="2.0491" y2="-0.1572" layer="200"/>
<rectangle x1="-1.9011" y1="-0.1572" x2="-1.6634" y2="-0.1389" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1572" x2="1.3359" y2="-0.1389" layer="200"/>
<rectangle x1="1.7016" y1="-0.1572" x2="1.9394" y2="-0.1389" layer="200"/>
<rectangle x1="1.9942" y1="-0.1572" x2="2.0491" y2="-0.1389" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1389" x2="1.3359" y2="-0.1206" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1206" x2="1.3359" y2="-0.1023" layer="200"/>
<rectangle x1="2.0308" y1="-0.1206" x2="2.0491" y2="-0.1023" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1023" x2="1.3359" y2="-0.084" layer="200"/>
<rectangle x1="2.0308" y1="-0.1023" x2="2.0491" y2="-0.084" layer="200"/>
<rectangle x1="-1.3159" y1="-0.084" x2="1.3359" y2="-0.0657" layer="200"/>
<rectangle x1="2.0308" y1="-0.084" x2="2.0491" y2="-0.0657" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0657" x2="1.3359" y2="-0.0474" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0474" x2="1.3176" y2="-0.0292" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0292" x2="1.3176" y2="-0.0109" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0109" x2="1.3176" y2="0.0074" layer="200"/>
<rectangle x1="-1.3159" y1="0.0074" x2="1.3176" y2="0.0257" layer="200"/>
<rectangle x1="2.0308" y1="0.0074" x2="2.0491" y2="0.0257" layer="200"/>
<rectangle x1="-1.3159" y1="0.0257" x2="1.3176" y2="0.044" layer="200"/>
<rectangle x1="-1.3159" y1="0.044" x2="1.3176" y2="0.0623" layer="200"/>
<rectangle x1="-1.3159" y1="0.0623" x2="1.3176" y2="0.0806" layer="200"/>
<rectangle x1="-1.3159" y1="0.0806" x2="1.3176" y2="0.0989" layer="200"/>
<rectangle x1="-1.3159" y1="0.0989" x2="1.3359" y2="0.1172" layer="200"/>
<rectangle x1="-1.9011" y1="0.1172" x2="-1.6451" y2="0.1354" layer="200"/>
<rectangle x1="-1.3159" y1="0.1172" x2="1.3359" y2="0.1354" layer="200"/>
<rectangle x1="1.6833" y1="0.1172" x2="1.7199" y2="0.1354" layer="200"/>
<rectangle x1="1.7382" y1="0.1172" x2="1.8662" y2="0.1354" layer="200"/>
<rectangle x1="1.8845" y1="0.1172" x2="1.9211" y2="0.1354" layer="200"/>
<rectangle x1="-1.9743" y1="0.1354" x2="-1.6268" y2="0.1537" layer="200"/>
<rectangle x1="-1.3159" y1="0.1354" x2="1.3359" y2="0.1537" layer="200"/>
<rectangle x1="1.6468" y1="0.1354" x2="1.9942" y2="0.1537" layer="200"/>
<rectangle x1="-1.9925" y1="0.1537" x2="-1.6268" y2="0.172" layer="200"/>
<rectangle x1="-1.3159" y1="0.1537" x2="1.3359" y2="0.172" layer="200"/>
<rectangle x1="1.6468" y1="0.1537" x2="2.0491" y2="0.172" layer="200"/>
<rectangle x1="-1.9925" y1="0.172" x2="-1.6085" y2="0.1903" layer="200"/>
<rectangle x1="-1.3159" y1="0.172" x2="1.3359" y2="0.1903" layer="200"/>
<rectangle x1="1.6285" y1="0.172" x2="2.0491" y2="0.1903" layer="200"/>
<rectangle x1="-1.9925" y1="0.1903" x2="-1.6085" y2="0.2086" layer="200"/>
<rectangle x1="-1.3159" y1="0.1903" x2="1.3359" y2="0.2086" layer="200"/>
<rectangle x1="1.6285" y1="0.1903" x2="2.0491" y2="0.2086" layer="200"/>
<rectangle x1="-1.9925" y1="0.2086" x2="-1.6085" y2="0.2269" layer="200"/>
<rectangle x1="-1.3159" y1="0.2086" x2="1.3359" y2="0.2269" layer="200"/>
<rectangle x1="1.6285" y1="0.2086" x2="2.0491" y2="0.2269" layer="200"/>
<rectangle x1="-1.9925" y1="0.2269" x2="-1.6085" y2="0.2452" layer="200"/>
<rectangle x1="-1.3159" y1="0.2269" x2="1.3359" y2="0.2452" layer="200"/>
<rectangle x1="1.6285" y1="0.2269" x2="2.0491" y2="0.2452" layer="200"/>
<rectangle x1="-1.9925" y1="0.2452" x2="-1.6085" y2="0.2635" layer="200"/>
<rectangle x1="-1.3159" y1="0.2452" x2="1.3359" y2="0.2635" layer="200"/>
<rectangle x1="1.6285" y1="0.2452" x2="2.0491" y2="0.2635" layer="200"/>
<rectangle x1="-1.9925" y1="0.2635" x2="-1.6085" y2="0.2817" layer="200"/>
<rectangle x1="-1.3159" y1="0.2635" x2="1.3359" y2="0.2817" layer="200"/>
<rectangle x1="1.6285" y1="0.2635" x2="2.0491" y2="0.2817" layer="200"/>
<rectangle x1="-1.9925" y1="0.2817" x2="-1.6268" y2="0.3" layer="200"/>
<rectangle x1="-1.3159" y1="0.2817" x2="1.3359" y2="0.3" layer="200"/>
<rectangle x1="1.6285" y1="0.2817" x2="2.0491" y2="0.3" layer="200"/>
<rectangle x1="-1.9925" y1="0.3" x2="-1.6268" y2="0.3183" layer="200"/>
<rectangle x1="-1.3159" y1="0.3" x2="1.3359" y2="0.3183" layer="200"/>
<rectangle x1="1.6285" y1="0.3" x2="2.0491" y2="0.3183" layer="200"/>
<rectangle x1="-1.9925" y1="0.3183" x2="-1.6268" y2="0.3366" layer="200"/>
<rectangle x1="-1.3159" y1="0.3183" x2="1.3359" y2="0.3366" layer="200"/>
<rectangle x1="1.6468" y1="0.3183" x2="2.0491" y2="0.3366" layer="200"/>
<rectangle x1="-1.9925" y1="0.3366" x2="-1.9377" y2="0.3549" layer="200"/>
<rectangle x1="-1.9194" y1="0.3366" x2="-1.6451" y2="0.3549" layer="200"/>
<rectangle x1="-1.3159" y1="0.3366" x2="1.3359" y2="0.3549" layer="200"/>
<rectangle x1="1.6468" y1="0.3366" x2="1.6651" y2="0.3549" layer="200"/>
<rectangle x1="1.6833" y1="0.3366" x2="1.9211" y2="0.3549" layer="200"/>
<rectangle x1="1.9942" y1="0.3366" x2="2.0491" y2="0.3549" layer="200"/>
<rectangle x1="-1.9925" y1="0.3549" x2="-1.9743" y2="0.3732" layer="200"/>
<rectangle x1="-1.3159" y1="0.3549" x2="1.3359" y2="0.3732" layer="200"/>
<rectangle x1="2.0308" y1="0.3549" x2="2.0491" y2="0.3732" layer="200"/>
<rectangle x1="-1.3159" y1="0.3732" x2="1.3176" y2="0.3915" layer="200"/>
<rectangle x1="-1.3159" y1="0.3915" x2="1.3176" y2="0.4098" layer="200"/>
<rectangle x1="-1.3159" y1="0.4098" x2="1.3176" y2="0.428" layer="200"/>
<rectangle x1="-1.3159" y1="0.428" x2="1.3176" y2="0.4463" layer="200"/>
<rectangle x1="-1.3159" y1="0.4463" x2="1.3176" y2="0.4646" layer="200"/>
<rectangle x1="2.0308" y1="0.4463" x2="2.0491" y2="0.4646" layer="200"/>
<rectangle x1="-1.3159" y1="0.4646" x2="1.3176" y2="0.4829" layer="200"/>
<rectangle x1="2.0308" y1="0.4646" x2="2.0491" y2="0.4829" layer="200"/>
<rectangle x1="-1.3159" y1="0.4829" x2="1.3176" y2="0.5012" layer="200"/>
<rectangle x1="-1.3159" y1="0.5012" x2="1.3176" y2="0.5195" layer="200"/>
<rectangle x1="-1.3159" y1="0.5195" x2="1.3176" y2="0.5378" layer="200"/>
<rectangle x1="-1.3159" y1="0.5378" x2="1.3359" y2="0.5561" layer="200"/>
<rectangle x1="-1.3159" y1="0.5561" x2="1.3359" y2="0.5744" layer="200"/>
<rectangle x1="-1.3159" y1="0.5744" x2="1.3176" y2="0.5926" layer="200"/>
<rectangle x1="-1.3159" y1="0.5926" x2="1.3176" y2="0.6109" layer="200"/>
<rectangle x1="-1.9011" y1="0.6109" x2="-1.6816" y2="0.6292" layer="200"/>
<rectangle x1="-1.3159" y1="0.6109" x2="1.3176" y2="0.6292" layer="200"/>
<rectangle x1="1.7199" y1="0.6109" x2="1.7565" y2="0.6292" layer="200"/>
<rectangle x1="1.7748" y1="0.6109" x2="1.7931" y2="0.6292" layer="200"/>
<rectangle x1="1.8479" y1="0.6109" x2="1.8662" y2="0.6292" layer="200"/>
<rectangle x1="-1.9377" y1="0.6292" x2="-1.6268" y2="0.6475" layer="200"/>
<rectangle x1="-1.3159" y1="0.6292" x2="1.3176" y2="0.6475" layer="200"/>
<rectangle x1="1.6468" y1="0.6292" x2="1.9942" y2="0.6475" layer="200"/>
<rectangle x1="2.0308" y1="0.6292" x2="2.0491" y2="0.6475" layer="200"/>
<rectangle x1="-1.9925" y1="0.6475" x2="-1.6268" y2="0.6658" layer="200"/>
<rectangle x1="-1.3159" y1="0.6475" x2="1.3176" y2="0.6658" layer="200"/>
<rectangle x1="1.6285" y1="0.6475" x2="2.0308" y2="0.6658" layer="200"/>
<rectangle x1="-1.9925" y1="0.6658" x2="-1.6085" y2="0.6841" layer="200"/>
<rectangle x1="-1.3159" y1="0.6658" x2="1.3176" y2="0.6841" layer="200"/>
<rectangle x1="1.6285" y1="0.6658" x2="2.0308" y2="0.6841" layer="200"/>
<rectangle x1="-1.9925" y1="0.6841" x2="-1.6085" y2="0.7024" layer="200"/>
<rectangle x1="-1.3159" y1="0.6841" x2="1.3359" y2="0.7024" layer="200"/>
<rectangle x1="1.6285" y1="0.6841" x2="2.0491" y2="0.7024" layer="200"/>
<rectangle x1="-1.9925" y1="0.7024" x2="-1.6085" y2="0.7207" layer="200"/>
<rectangle x1="-1.3159" y1="0.7024" x2="1.3359" y2="0.7207" layer="200"/>
<rectangle x1="1.6285" y1="0.7024" x2="2.0491" y2="0.7207" layer="200"/>
<rectangle x1="-1.9925" y1="0.7207" x2="-1.6085" y2="0.7389" layer="200"/>
<rectangle x1="-1.3159" y1="0.7207" x2="1.3176" y2="0.7389" layer="200"/>
<rectangle x1="1.6285" y1="0.7207" x2="2.0491" y2="0.7389" layer="200"/>
<rectangle x1="-1.9925" y1="0.7389" x2="-1.6085" y2="0.7572" layer="200"/>
<rectangle x1="-1.3159" y1="0.7389" x2="1.3176" y2="0.7572" layer="200"/>
<rectangle x1="1.6285" y1="0.7389" x2="2.0491" y2="0.7572" layer="200"/>
<rectangle x1="-1.9925" y1="0.7572" x2="-1.6085" y2="0.7755" layer="200"/>
<rectangle x1="-1.3159" y1="0.7572" x2="1.3176" y2="0.7755" layer="200"/>
<rectangle x1="1.6285" y1="0.7572" x2="2.0491" y2="0.7755" layer="200"/>
<rectangle x1="-1.9925" y1="0.7755" x2="-1.6085" y2="0.7938" layer="200"/>
<rectangle x1="-1.3159" y1="0.7755" x2="1.3176" y2="0.7938" layer="200"/>
<rectangle x1="1.6285" y1="0.7755" x2="2.0491" y2="0.7938" layer="200"/>
<rectangle x1="-1.9925" y1="0.7938" x2="-1.6085" y2="0.8121" layer="200"/>
<rectangle x1="-1.2976" y1="0.7938" x2="1.3176" y2="0.8121" layer="200"/>
<rectangle x1="1.6285" y1="0.7938" x2="2.0491" y2="0.8121" layer="200"/>
<rectangle x1="-1.9925" y1="0.8121" x2="-1.6085" y2="0.8304" layer="200"/>
<rectangle x1="-1.3159" y1="0.8121" x2="1.3176" y2="0.8304" layer="200"/>
<rectangle x1="1.6468" y1="0.8121" x2="2.0491" y2="0.8304" layer="200"/>
<rectangle x1="-1.9925" y1="0.8304" x2="-1.6268" y2="0.8487" layer="200"/>
<rectangle x1="-1.3159" y1="0.8304" x2="1.3359" y2="0.8487" layer="200"/>
<rectangle x1="1.6651" y1="0.8304" x2="2.0491" y2="0.8487" layer="200"/>
<rectangle x1="-1.9925" y1="0.8487" x2="-1.956" y2="0.867" layer="200"/>
<rectangle x1="-1.8462" y1="0.8487" x2="-1.828" y2="0.867" layer="200"/>
<rectangle x1="-1.2976" y1="0.8487" x2="1.3176" y2="0.867" layer="200"/>
<rectangle x1="1.8114" y1="0.8487" x2="1.8296" y2="0.867" layer="200"/>
<rectangle x1="2.0125" y1="0.8487" x2="2.0491" y2="0.867" layer="200"/>
<rectangle x1="-1.9925" y1="0.867" x2="-1.9743" y2="0.8852" layer="200"/>
<rectangle x1="-1.2976" y1="0.867" x2="1.3176" y2="0.8852" layer="200"/>
<rectangle x1="2.0308" y1="0.867" x2="2.0491" y2="0.8852" layer="200"/>
<rectangle x1="-1.2976" y1="0.8852" x2="1.3176" y2="0.9035" layer="200"/>
<rectangle x1="-1.3159" y1="0.9035" x2="1.3176" y2="0.9218" layer="200"/>
<rectangle x1="-1.3159" y1="0.9218" x2="1.3176" y2="0.9401" layer="200"/>
<rectangle x1="-1.2976" y1="0.9401" x2="1.3176" y2="0.9584" layer="200"/>
<rectangle x1="2.0308" y1="0.9401" x2="2.0491" y2="0.9584" layer="200"/>
<rectangle x1="-1.2976" y1="0.9584" x2="1.3176" y2="0.9767" layer="200"/>
<rectangle x1="2.0308" y1="0.9584" x2="2.0491" y2="0.9767" layer="200"/>
<rectangle x1="-1.2976" y1="0.9767" x2="1.3359" y2="0.995" layer="200"/>
<rectangle x1="2.0308" y1="0.9767" x2="2.0491" y2="0.995" layer="200"/>
<rectangle x1="-1.2976" y1="0.995" x2="1.3359" y2="1.0133" layer="200"/>
<rectangle x1="2.0308" y1="0.995" x2="2.0491" y2="1.0133" layer="200"/>
<rectangle x1="-1.2976" y1="1.0133" x2="1.3176" y2="1.0316" layer="200"/>
<rectangle x1="2.0308" y1="1.0133" x2="2.0491" y2="1.0316" layer="200"/>
<rectangle x1="-1.2793" y1="1.0316" x2="1.3176" y2="1.0498" layer="200"/>
<rectangle x1="2.0308" y1="1.0316" x2="2.0491" y2="1.0498" layer="200"/>
<rectangle x1="-1.2793" y1="1.0498" x2="1.3176" y2="1.0681" layer="200"/>
<rectangle x1="2.0308" y1="1.0498" x2="2.0491" y2="1.0681" layer="200"/>
<rectangle x1="-1.261" y1="1.0681" x2="1.3176" y2="1.0864" layer="200"/>
<rectangle x1="2.0308" y1="1.0681" x2="2.0491" y2="1.0864" layer="200"/>
<rectangle x1="-1.2427" y1="1.0864" x2="1.3176" y2="1.1047" layer="200"/>
<rectangle x1="2.0308" y1="1.0864" x2="2.0491" y2="1.1047" layer="200"/>
<rectangle x1="-1.828" y1="1.1047" x2="-1.6999" y2="1.123" layer="200"/>
<rectangle x1="-1.2244" y1="1.1047" x2="1.3176" y2="1.123" layer="200"/>
<rectangle x1="1.7748" y1="1.1047" x2="1.8845" y2="1.123" layer="200"/>
<rectangle x1="2.0308" y1="1.1047" x2="2.0491" y2="1.123" layer="200"/>
<rectangle x1="-1.9743" y1="1.123" x2="-1.6268" y2="1.1413" layer="200"/>
<rectangle x1="-1.2062" y1="1.123" x2="1.3176" y2="1.1413" layer="200"/>
<rectangle x1="1.6468" y1="1.123" x2="1.9394" y2="1.1413" layer="200"/>
<rectangle x1="2.0308" y1="1.123" x2="2.0491" y2="1.1413" layer="200"/>
<rectangle x1="-1.9925" y1="1.1413" x2="-1.6268" y2="1.1596" layer="200"/>
<rectangle x1="-1.1879" y1="1.1413" x2="1.3176" y2="1.1596" layer="200"/>
<rectangle x1="1.6468" y1="1.1413" x2="1.9942" y2="1.1596" layer="200"/>
<rectangle x1="2.0308" y1="1.1413" x2="2.0491" y2="1.1596" layer="200"/>
<rectangle x1="-1.9925" y1="1.1596" x2="-1.6268" y2="1.1779" layer="200"/>
<rectangle x1="-1.1696" y1="1.1596" x2="1.3176" y2="1.1779" layer="200"/>
<rectangle x1="1.6285" y1="1.1596" x2="2.0125" y2="1.1779" layer="200"/>
<rectangle x1="-1.9925" y1="1.1779" x2="-1.6085" y2="1.1961" layer="200"/>
<rectangle x1="-1.1513" y1="1.1779" x2="1.3176" y2="1.1961" layer="200"/>
<rectangle x1="1.6285" y1="1.1779" x2="2.0491" y2="1.1961" layer="200"/>
<rectangle x1="-1.9925" y1="1.1961" x2="-1.6085" y2="1.2144" layer="200"/>
<rectangle x1="-1.133" y1="1.1961" x2="1.3176" y2="1.2144" layer="200"/>
<rectangle x1="1.6285" y1="1.1961" x2="2.0491" y2="1.2144" layer="200"/>
<rectangle x1="-1.9925" y1="1.2144" x2="-1.6268" y2="1.2327" layer="200"/>
<rectangle x1="-1.1147" y1="1.2144" x2="1.3176" y2="1.2327" layer="200"/>
<rectangle x1="1.6285" y1="1.2144" x2="2.0491" y2="1.2327" layer="200"/>
<rectangle x1="-1.9925" y1="1.2327" x2="-1.6268" y2="1.251" layer="200"/>
<rectangle x1="-1.0964" y1="1.2327" x2="1.3176" y2="1.251" layer="200"/>
<rectangle x1="1.6468" y1="1.2327" x2="2.0491" y2="1.251" layer="200"/>
<rectangle x1="-1.9925" y1="1.251" x2="-1.6268" y2="1.2693" layer="200"/>
<rectangle x1="-1.0599" y1="1.251" x2="1.3176" y2="1.2693" layer="200"/>
<rectangle x1="1.6468" y1="1.251" x2="2.0491" y2="1.2693" layer="200"/>
<rectangle x1="-1.9925" y1="1.2693" x2="-1.6451" y2="1.2876" layer="200"/>
<rectangle x1="-1.0416" y1="1.2693" x2="1.2993" y2="1.2876" layer="200"/>
<rectangle x1="1.6651" y1="1.2693" x2="2.0491" y2="1.2876" layer="200"/>
<rectangle x1="-1.9925" y1="1.2876" x2="-1.6634" y2="1.3059" layer="200"/>
<rectangle x1="-1.005" y1="1.2876" x2="1.281" y2="1.3059" layer="200"/>
<rectangle x1="1.6833" y1="1.2876" x2="2.0491" y2="1.3059" layer="200"/>
<rectangle x1="-1.9925" y1="1.3059" x2="-1.6816" y2="1.3242" layer="200"/>
<rectangle x1="-0.9501" y1="1.3059" x2="1.2079" y2="1.3242" layer="200"/>
<rectangle x1="1.7016" y1="1.3059" x2="2.0491" y2="1.3242" layer="200"/>
<rectangle x1="-1.9925" y1="1.3242" x2="-1.956" y2="1.3424" layer="200"/>
<rectangle x1="-1.9194" y1="1.3242" x2="-1.7182" y2="1.3424" layer="200"/>
<rectangle x1="1.7382" y1="1.3242" x2="1.9394" y2="1.3424" layer="200"/>
<rectangle x1="1.976" y1="1.3242" x2="2.0491" y2="1.3424" layer="200"/>
<rectangle x1="-1.9925" y1="1.3424" x2="-1.9743" y2="1.3607" layer="200"/>
<rectangle x1="2.0125" y1="1.3424" x2="2.0491" y2="1.3607" layer="200"/>
<rectangle x1="2.0308" y1="1.3607" x2="2.0491" y2="1.379" layer="200"/>
<rectangle x1="2.0308" y1="1.379" x2="2.0491" y2="1.3973" layer="200"/>
<rectangle x1="2.0308" y1="1.3973" x2="2.0491" y2="1.4156" layer="200"/>
<rectangle x1="2.0308" y1="1.4156" x2="2.0491" y2="1.4339" layer="200"/>
<rectangle x1="2.0308" y1="1.4339" x2="2.0491" y2="1.4522" layer="200"/>
<rectangle x1="2.0125" y1="1.4522" x2="2.0491" y2="1.4705" layer="200"/>
<rectangle x1="1.9942" y1="1.4705" x2="2.0491" y2="1.4888" layer="200"/>
<rectangle x1="2.0125" y1="1.4888" x2="2.0491" y2="1.507" layer="200"/>
<rectangle x1="2.0125" y1="1.507" x2="2.0491" y2="1.5253" layer="200"/>
<rectangle x1="2.0125" y1="1.5253" x2="2.0491" y2="1.5436" layer="200"/>
<rectangle x1="2.0125" y1="1.5436" x2="2.0491" y2="1.5619" layer="200"/>
<rectangle x1="2.0308" y1="1.5619" x2="2.0491" y2="1.5802" layer="200"/>
<rectangle x1="2.0308" y1="1.5802" x2="2.0491" y2="1.5985" layer="200"/>
<rectangle x1="2.0308" y1="1.5985" x2="2.0491" y2="1.6168" layer="200"/>
<rectangle x1="2.0125" y1="1.6168" x2="2.0491" y2="1.6351" layer="200"/>
<rectangle x1="-1.261" y1="1.6351" x2="-1.1513" y2="1.6533" layer="200"/>
<rectangle x1="-0.8404" y1="1.6351" x2="-0.6392" y2="1.6533" layer="200"/>
<rectangle x1="-0.3466" y1="1.6351" x2="-0.1272" y2="1.6533" layer="200"/>
<rectangle x1="0.1654" y1="1.6351" x2="0.3666" y2="1.6533" layer="200"/>
<rectangle x1="0.6592" y1="1.6351" x2="0.8787" y2="1.6533" layer="200"/>
<rectangle x1="1.1896" y1="1.6351" x2="1.2079" y2="1.6533" layer="200"/>
<rectangle x1="2.0125" y1="1.6351" x2="2.0491" y2="1.6533" layer="200"/>
<rectangle x1="-1.2976" y1="1.6533" x2="-1.133" y2="1.6716" layer="200"/>
<rectangle x1="-0.877" y1="1.6533" x2="-0.6209" y2="1.6716" layer="200"/>
<rectangle x1="-0.3649" y1="1.6533" x2="-0.1272" y2="1.6716" layer="200"/>
<rectangle x1="0.1472" y1="1.6533" x2="0.3849" y2="1.6716" layer="200"/>
<rectangle x1="0.6409" y1="1.6533" x2="0.8787" y2="1.6716" layer="200"/>
<rectangle x1="1.153" y1="1.6533" x2="1.3176" y2="1.6716" layer="200"/>
<rectangle x1="2.0125" y1="1.6533" x2="2.0491" y2="1.6716" layer="200"/>
<rectangle x1="-1.3342" y1="1.6716" x2="-1.1147" y2="1.6899" layer="200"/>
<rectangle x1="-0.877" y1="1.6716" x2="-0.6209" y2="1.6899" layer="200"/>
<rectangle x1="-0.3649" y1="1.6716" x2="-0.1272" y2="1.6899" layer="200"/>
<rectangle x1="0.1289" y1="1.6716" x2="0.3849" y2="1.6899" layer="200"/>
<rectangle x1="0.6409" y1="1.6716" x2="0.8787" y2="1.6899" layer="200"/>
<rectangle x1="1.1347" y1="1.6716" x2="1.3359" y2="1.6899" layer="200"/>
<rectangle x1="2.0125" y1="1.6716" x2="2.0491" y2="1.6899" layer="200"/>
<rectangle x1="-1.3342" y1="1.6899" x2="-1.1147" y2="1.7082" layer="200"/>
<rectangle x1="-0.877" y1="1.6899" x2="-0.6209" y2="1.7082" layer="200"/>
<rectangle x1="-0.3649" y1="1.6899" x2="-0.1089" y2="1.7082" layer="200"/>
<rectangle x1="0.1289" y1="1.6899" x2="0.3849" y2="1.7082" layer="200"/>
<rectangle x1="0.6409" y1="1.6899" x2="0.897" y2="1.7082" layer="200"/>
<rectangle x1="1.1347" y1="1.6899" x2="1.3542" y2="1.7082" layer="200"/>
<rectangle x1="1.9942" y1="1.6899" x2="2.0491" y2="1.7082" layer="200"/>
<rectangle x1="-1.3525" y1="1.7082" x2="-1.1147" y2="1.7265" layer="200"/>
<rectangle x1="-0.877" y1="1.7082" x2="-0.6209" y2="1.7265" layer="200"/>
<rectangle x1="-0.3649" y1="1.7082" x2="-0.1089" y2="1.7265" layer="200"/>
<rectangle x1="0.1289" y1="1.7082" x2="0.3849" y2="1.7265" layer="200"/>
<rectangle x1="0.6409" y1="1.7082" x2="0.897" y2="1.7265" layer="200"/>
<rectangle x1="1.1347" y1="1.7082" x2="1.3724" y2="1.7265" layer="200"/>
<rectangle x1="2.0125" y1="1.7082" x2="2.0491" y2="1.7265" layer="200"/>
<rectangle x1="-1.3708" y1="1.7265" x2="-1.1147" y2="1.7448" layer="200"/>
<rectangle x1="-0.877" y1="1.7265" x2="-0.6209" y2="1.7448" layer="200"/>
<rectangle x1="-0.3649" y1="1.7265" x2="-0.1089" y2="1.7448" layer="200"/>
<rectangle x1="0.1289" y1="1.7265" x2="0.3849" y2="1.7448" layer="200"/>
<rectangle x1="0.6409" y1="1.7265" x2="0.897" y2="1.7448" layer="200"/>
<rectangle x1="1.1347" y1="1.7265" x2="1.3724" y2="1.7448" layer="200"/>
<rectangle x1="2.0125" y1="1.7265" x2="2.0491" y2="1.7448" layer="200"/>
<rectangle x1="-1.3708" y1="1.7448" x2="-1.133" y2="1.7631" layer="200"/>
<rectangle x1="-0.877" y1="1.7448" x2="-0.6209" y2="1.7631" layer="200"/>
<rectangle x1="-0.3649" y1="1.7448" x2="-0.1089" y2="1.7631" layer="200"/>
<rectangle x1="0.1289" y1="1.7448" x2="0.3849" y2="1.7631" layer="200"/>
<rectangle x1="0.6409" y1="1.7448" x2="0.897" y2="1.7631" layer="200"/>
<rectangle x1="1.1347" y1="1.7448" x2="1.3907" y2="1.7631" layer="200"/>
<rectangle x1="2.0125" y1="1.7448" x2="2.0491" y2="1.7631" layer="200"/>
<rectangle x1="-1.3708" y1="1.7631" x2="-1.133" y2="1.7814" layer="200"/>
<rectangle x1="-0.877" y1="1.7631" x2="-0.6209" y2="1.7814" layer="200"/>
<rectangle x1="-0.3649" y1="1.7631" x2="-0.1089" y2="1.7814" layer="200"/>
<rectangle x1="0.1289" y1="1.7631" x2="0.3849" y2="1.7814" layer="200"/>
<rectangle x1="0.6409" y1="1.7631" x2="0.897" y2="1.7814" layer="200"/>
<rectangle x1="1.1347" y1="1.7631" x2="1.3907" y2="1.7814" layer="200"/>
<rectangle x1="2.0125" y1="1.7631" x2="2.0491" y2="1.7814" layer="200"/>
<rectangle x1="-1.3708" y1="1.7814" x2="-1.1147" y2="1.7996" layer="200"/>
<rectangle x1="-0.877" y1="1.7814" x2="-0.6209" y2="1.7996" layer="200"/>
<rectangle x1="-0.3649" y1="1.7814" x2="-0.1089" y2="1.7996" layer="200"/>
<rectangle x1="0.1289" y1="1.7814" x2="0.3849" y2="1.7996" layer="200"/>
<rectangle x1="0.6409" y1="1.7814" x2="0.897" y2="1.7996" layer="200"/>
<rectangle x1="1.1347" y1="1.7814" x2="1.3907" y2="1.7996" layer="200"/>
<rectangle x1="2.0125" y1="1.7814" x2="2.0491" y2="1.7996" layer="200"/>
<rectangle x1="-1.3708" y1="1.7996" x2="-1.1147" y2="1.8179" layer="200"/>
<rectangle x1="-0.877" y1="1.7996" x2="-0.6209" y2="1.8179" layer="200"/>
<rectangle x1="-0.3649" y1="1.7996" x2="-0.1089" y2="1.8179" layer="200"/>
<rectangle x1="0.1289" y1="1.7996" x2="0.3849" y2="1.8179" layer="200"/>
<rectangle x1="0.6409" y1="1.7996" x2="0.897" y2="1.8179" layer="200"/>
<rectangle x1="1.1347" y1="1.7996" x2="1.3907" y2="1.8179" layer="200"/>
<rectangle x1="2.0125" y1="1.7996" x2="2.0491" y2="1.8179" layer="200"/>
<rectangle x1="-1.3708" y1="1.8179" x2="-1.133" y2="1.8362" layer="200"/>
<rectangle x1="-0.877" y1="1.8179" x2="-0.6209" y2="1.8362" layer="200"/>
<rectangle x1="-0.3649" y1="1.8179" x2="-0.1089" y2="1.8362" layer="200"/>
<rectangle x1="0.1289" y1="1.8179" x2="0.3849" y2="1.8362" layer="200"/>
<rectangle x1="0.6409" y1="1.8179" x2="0.897" y2="1.8362" layer="200"/>
<rectangle x1="1.1347" y1="1.8179" x2="1.3907" y2="1.8362" layer="200"/>
<rectangle x1="2.0125" y1="1.8179" x2="2.0491" y2="1.8362" layer="200"/>
<rectangle x1="-1.3708" y1="1.8362" x2="-1.133" y2="1.8545" layer="200"/>
<rectangle x1="-0.877" y1="1.8362" x2="-0.6209" y2="1.8545" layer="200"/>
<rectangle x1="-0.3649" y1="1.8362" x2="-0.1089" y2="1.8545" layer="200"/>
<rectangle x1="0.1289" y1="1.8362" x2="0.3849" y2="1.8545" layer="200"/>
<rectangle x1="0.6409" y1="1.8362" x2="0.8787" y2="1.8545" layer="200"/>
<rectangle x1="1.153" y1="1.8362" x2="1.3907" y2="1.8545" layer="200"/>
<rectangle x1="1.9942" y1="1.8362" x2="2.0491" y2="1.8545" layer="200"/>
<rectangle x1="-1.3708" y1="1.8545" x2="-1.133" y2="1.8728" layer="200"/>
<rectangle x1="-0.877" y1="1.8545" x2="-0.6209" y2="1.8728" layer="200"/>
<rectangle x1="-0.3649" y1="1.8545" x2="-0.1272" y2="1.8728" layer="200"/>
<rectangle x1="0.1472" y1="1.8545" x2="0.3849" y2="1.8728" layer="200"/>
<rectangle x1="0.6409" y1="1.8545" x2="0.8787" y2="1.8728" layer="200"/>
<rectangle x1="1.153" y1="1.8545" x2="1.3907" y2="1.8728" layer="200"/>
<rectangle x1="2.0125" y1="1.8545" x2="2.0491" y2="1.8728" layer="200"/>
<rectangle x1="-1.3708" y1="1.8728" x2="-1.133" y2="1.8911" layer="200"/>
<rectangle x1="-0.8587" y1="1.8728" x2="-0.6392" y2="1.8911" layer="200"/>
<rectangle x1="-0.3649" y1="1.8728" x2="-0.1272" y2="1.8911" layer="200"/>
<rectangle x1="0.1472" y1="1.8728" x2="0.3666" y2="1.8911" layer="200"/>
<rectangle x1="0.6592" y1="1.8728" x2="0.8787" y2="1.8911" layer="200"/>
<rectangle x1="1.153" y1="1.8728" x2="1.3907" y2="1.8911" layer="200"/>
<rectangle x1="2.0125" y1="1.8728" x2="2.0491" y2="1.8911" layer="200"/>
<rectangle x1="-1.3708" y1="1.8911" x2="-1.133" y2="1.9094" layer="200"/>
<rectangle x1="-0.8587" y1="1.8911" x2="-0.6392" y2="1.9094" layer="200"/>
<rectangle x1="-0.3466" y1="1.8911" x2="-0.1272" y2="1.9094" layer="200"/>
<rectangle x1="0.1472" y1="1.8911" x2="0.3666" y2="1.9094" layer="200"/>
<rectangle x1="0.6592" y1="1.8911" x2="0.8787" y2="1.9094" layer="200"/>
<rectangle x1="1.153" y1="1.8911" x2="1.3724" y2="1.9094" layer="200"/>
<rectangle x1="2.0125" y1="1.8911" x2="2.0491" y2="1.9094" layer="200"/>
<rectangle x1="-1.3525" y1="1.9094" x2="-1.1513" y2="1.9277" layer="200"/>
<rectangle x1="-0.8587" y1="1.9094" x2="-0.6392" y2="1.9277" layer="200"/>
<rectangle x1="-0.3466" y1="1.9094" x2="-0.1455" y2="1.9277" layer="200"/>
<rectangle x1="0.1472" y1="1.9094" x2="0.3666" y2="1.9277" layer="200"/>
<rectangle x1="0.6592" y1="1.9094" x2="0.8787" y2="1.9277" layer="200"/>
<rectangle x1="1.1713" y1="1.9094" x2="1.3724" y2="1.9277" layer="200"/>
<rectangle x1="2.0125" y1="1.9094" x2="2.0491" y2="1.9277" layer="200"/>
<rectangle x1="-1.3525" y1="1.9277" x2="-1.1513" y2="1.946" layer="200"/>
<rectangle x1="-0.8587" y1="1.9277" x2="-0.6575" y2="1.946" layer="200"/>
<rectangle x1="-0.3466" y1="1.9277" x2="-0.1455" y2="1.946" layer="200"/>
<rectangle x1="0.1654" y1="1.9277" x2="0.3666" y2="1.946" layer="200"/>
<rectangle x1="0.6592" y1="1.9277" x2="0.8604" y2="1.946" layer="200"/>
<rectangle x1="1.153" y1="1.9277" x2="1.3724" y2="1.946" layer="200"/>
<rectangle x1="2.0125" y1="1.9277" x2="2.0491" y2="1.946" layer="200"/>
<rectangle x1="-1.9925" y1="1.946" x2="-1.9743" y2="1.9642" layer="200"/>
<rectangle x1="-1.9377" y1="1.946" x2="-1.8645" y2="1.9642" layer="200"/>
<rectangle x1="-1.3525" y1="1.946" x2="-1.2427" y2="1.9642" layer="200"/>
<rectangle x1="-0.8404" y1="1.946" x2="-0.6758" y2="1.9642" layer="200"/>
<rectangle x1="-0.3466" y1="1.946" x2="-0.2918" y2="1.9642" layer="200"/>
<rectangle x1="0.1654" y1="1.946" x2="0.2203" y2="1.9642" layer="200"/>
<rectangle x1="0.6044" y1="1.946" x2="0.8238" y2="1.9642" layer="200"/>
<rectangle x1="1.025" y1="1.946" x2="1.0616" y2="1.9642" layer="200"/>
<rectangle x1="1.1713" y1="1.946" x2="1.281" y2="1.9642" layer="200"/>
<rectangle x1="1.3176" y1="1.946" x2="1.3542" y2="1.9642" layer="200"/>
<rectangle x1="1.7931" y1="1.946" x2="2.0491" y2="1.9642" layer="200"/>
<rectangle x1="-0.8382" y1="0.3302" x2="-0.3556" y2="0.8128" layer="31"/>
<rectangle x1="0.4318" y1="0.3302" x2="0.9144" y2="0.8128" layer="31"/>
<rectangle x1="-0.8255" y1="-0.8763" x2="-0.3429" y2="-0.3937" layer="31"/>
<rectangle x1="0.3937" y1="-0.8763" x2="0.8763" y2="-0.3937" layer="31"/>
<smd name="1" x="-2.0662" y="1.2567" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="2" x="-2.0662" y="0.7496" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="3" x="-2.0662" y="0.2475" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="4" x="-2.0662" y="-0.2875" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="5" x="-2.0662" y="-0.7921" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="6" x="-2.0662" y="-1.2967" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="7" x="-1.2667" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="8" x="-0.7621" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="9" x="-0.2575" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="10" x="0.2775" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="11" x="0.7796" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="12" x="1.2867" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="13" x="2.0862" y="-1.2967" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="14" x="2.0862" y="-0.7921" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="15" x="2.0862" y="-0.2875" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="16" x="2.0862" y="0.2475" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="17" x="2.0862" y="0.7496" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="18" x="2.0862" y="1.2567" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="19" x="1.2867" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="20" x="0.7796" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="21" x="0.2775" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="22" x="-0.2575" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="23" x="-0.7621" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="24" x="-1.2667" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<text x="-0.6" y="1" size="0.254" layer="51">Y</text>
<text x="1.1" y="0.4" size="0.254" layer="51">X</text>
<text x="-0.1" y="-0.6" size="0.254" layer="51">Z</text>
<text x="-1.9834" y="-2.1048" size="0.0366" layer="200" font="vector">C:/Documents and Settings/jbartlett/Desktop/mpu-6050.bmp</text>
</package>
</packages>
</library>
<library name="SparkFun-Aesthetics">
<description>&lt;h3&gt;SparkFun Electronics' preferred foot prints&lt;/h3&gt;
In this library you'll find non-functional items- supply symbols, logos, notations, frame blocks, etc.&lt;br&gt;&lt;br&gt;
We've spent an enormous amount of time creating and checking these footprints and parts, but it is the end user's responsibility to ensure correctness and suitablity for a given componet or application. If you enjoy using this library, please buy one of our products at www.sparkfun.com.
&lt;br&gt;&lt;br&gt;
&lt;b&gt;Licensing:&lt;/b&gt; Creative Commons ShareAlike 4.0 International - https://creativecommons.org/licenses/by-sa/4.0/ 
&lt;br&gt;&lt;br&gt;
You are welcome to use this library for commercial purposes. For attribution, we ask that when you begin to sell your device using our footprint, you email us with a link to the product being sold. We want bragging rights that we helped (in a very small part) to create your 8th world wonder. We would like the opportunity to feature your device on our homepage.</description>
<packages>
<package name="CREATIVE_COMMONS">
<text x="-20.32" y="5.08" size="1.778" layer="51">Released under the Creative Commons Attribution Share-Alike 4.0 License</text>
<text x="0" y="2.54" size="1.778" layer="51"> https://creativecommons.org/licenses/by-sa/4.0/</text>
<text x="11.43" y="0" size="1.778" layer="51">Designed by:</text>
</package>
</packages>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="Default" width="0.2032" drill="0">
</class>
<class number="1" name="vcc" width="0.254" drill="0">
</class>
<class number="2" name="GND" width="0.8128" drill="0">
</class>
</classes>
<designrules name="SparkFun *">
<description language="en">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
The default Design Rules have been set to cover
a wide range of applications. Your particular design
may have different requirements, so please make the
necessary adjustments and save your customized
design rules under a new name.</description>
<param name="layerSetup" value="(1*16)"/>
<param name="mtCopper" value="0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm"/>
<param name="mtIsolate" value="1.5mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm"/>
<param name="mdWireWire" value="8mil"/>
<param name="mdWirePad" value="8mil"/>
<param name="mdWireVia" value="8mil"/>
<param name="mdPadPad" value="8mil"/>
<param name="mdPadVia" value="8mil"/>
<param name="mdViaVia" value="8mil"/>
<param name="mdSmdPad" value="8mil"/>
<param name="mdSmdVia" value="8mil"/>
<param name="mdSmdSmd" value="8mil"/>
<param name="mdViaViaSameLayer" value="8mil"/>
<param name="mnLayersViaInSmd" value="2"/>
<param name="mdCopperDimension" value="8mil"/>
<param name="mdDrill" value="8mil"/>
<param name="mdSmdStop" value="0mil"/>
<param name="msWidth" value="7mil"/>
<param name="msDrill" value="10mil"/>
<param name="msMicroVia" value="9.99mm"/>
<param name="msBlindViaRatio" value="0.5"/>
<param name="rvPadTop" value="0.25"/>
<param name="rvPadInner" value="0.25"/>
<param name="rvPadBottom" value="0.25"/>
<param name="rvViaOuter" value="0.25"/>
<param name="rvViaInner" value="0.25"/>
<param name="rvMicroViaOuter" value="0.25"/>
<param name="rvMicroViaInner" value="0.25"/>
<param name="rlMinPadTop" value="12mil"/>
<param name="rlMaxPadTop" value="20mil"/>
<param name="rlMinPadInner" value="10mil"/>
<param name="rlMaxPadInner" value="20mil"/>
<param name="rlMinPadBottom" value="12mil"/>
<param name="rlMaxPadBottom" value="20mil"/>
<param name="rlMinViaOuter" value="10mil"/>
<param name="rlMaxViaOuter" value="20mil"/>
<param name="rlMinViaInner" value="10mil"/>
<param name="rlMaxViaInner" value="20mil"/>
<param name="rlMinMicroViaOuter" value="4mil"/>
<param name="rlMaxMicroViaOuter" value="20mil"/>
<param name="rlMinMicroViaInner" value="4mil"/>
<param name="rlMaxMicroViaInner" value="20mil"/>
<param name="psTop" value="-1"/>
<param name="psBottom" value="-1"/>
<param name="psFirst" value="-1"/>
<param name="psElongationLong" value="100"/>
<param name="psElongationOffset" value="100"/>
<param name="mvStopFrame" value="1"/>
<param name="mvCreamFrame" value="0"/>
<param name="mlMinStopFrame" value="4mil"/>
<param name="mlMaxStopFrame" value="4mil"/>
<param name="mlMinCreamFrame" value="0mil"/>
<param name="mlMaxCreamFrame" value="0mil"/>
<param name="mlViaStopLimit" value="20mil"/>
<param name="srRoundness" value="0"/>
<param name="srMinRoundness" value="0mil"/>
<param name="srMaxRoundness" value="0mil"/>
<param name="slThermalIsolate" value="10mil"/>
<param name="slThermalsForVias" value="0"/>
<param name="dpMaxLengthDifference" value="10mm"/>
<param name="dpGapFactor" value="2.5"/>
<param name="checkGrid" value="0"/>
<param name="checkAngle" value="1"/>
<param name="checkFont" value="1"/>
<param name="checkRestrict" value="1"/>
<param name="useDiameter" value="13"/>
<param name="maxErrors" value="50"/>
</designrules>
<autorouter>
<pass name="Default">
<param name="RoutingGrid" value="50mil"/>
<param name="AutoGrid" value="1"/>
<param name="Efforts" value="0"/>
<param name="TopRouterVariant" value="1"/>
<param name="tpViaShape" value="round"/>
<param name="PrefDir.1" value="|"/>
<param name="PrefDir.2" value="0"/>
<param name="PrefDir.3" value="0"/>
<param name="PrefDir.4" value="0"/>
<param name="PrefDir.5" value="0"/>
<param name="PrefDir.6" value="0"/>
<param name="PrefDir.7" value="0"/>
<param name="PrefDir.8" value="0"/>
<param name="PrefDir.9" value="0"/>
<param name="PrefDir.10" value="0"/>
<param name="PrefDir.11" value="0"/>
<param name="PrefDir.12" value="0"/>
<param name="PrefDir.13" value="0"/>
<param name="PrefDir.14" value="0"/>
<param name="PrefDir.15" value="0"/>
<param name="PrefDir.16" value="-"/>
<param name="cfVia" value="8"/>
<param name="cfNonPref" value="5"/>
<param name="cfChangeDir" value="2"/>
<param name="cfOrthStep" value="2"/>
<param name="cfDiagStep" value="3"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="1"/>
<param name="cfMalusStep" value="1"/>
<param name="cfPadImpact" value="4"/>
<param name="cfSmdImpact" value="4"/>
<param name="cfBusImpact" value="0"/>
<param name="cfHugging" value="3"/>
<param name="cfAvoid" value="4"/>
<param name="cfPolygon" value="10"/>
<param name="cfBase.1" value="0"/>
<param name="cfBase.2" value="1"/>
<param name="cfBase.3" value="1"/>
<param name="cfBase.4" value="1"/>
<param name="cfBase.5" value="1"/>
<param name="cfBase.6" value="1"/>
<param name="cfBase.7" value="1"/>
<param name="cfBase.8" value="1"/>
<param name="cfBase.9" value="1"/>
<param name="cfBase.10" value="1"/>
<param name="cfBase.11" value="1"/>
<param name="cfBase.12" value="1"/>
<param name="cfBase.13" value="1"/>
<param name="cfBase.14" value="1"/>
<param name="cfBase.15" value="1"/>
<param name="cfBase.16" value="0"/>
<param name="mnVias" value="20"/>
<param name="mnSegments" value="9999"/>
<param name="mnExtdSteps" value="9999"/>
<param name="mnRipupLevel" value="10"/>
<param name="mnRipupSteps" value="100"/>
<param name="mnRipupTotal" value="100"/>
</pass>
<pass name="Follow-me" refer="Default" active="yes">
</pass>
<pass name="Busses" refer="Default" active="yes">
<param name="cfNonPref" value="4"/>
<param name="cfBusImpact" value="4"/>
<param name="cfHugging" value="0"/>
<param name="mnVias" value="0"/>
</pass>
<pass name="Route" refer="Default" active="yes">
</pass>
</autorouter>
<elements>
<element name="C1" library="SparkFun" package="0402-CAP" value="0.1uF" x="9.652" y="3.302" smashed="yes" rot="R270">
<attribute name="NAME" x="10.414" y="4.191" size="0.4064" layer="25" font="vector" rot="R270"/>
<attribute name="OC_FARNELL" value="317287" x="9.652" y="3.302" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MF" value="AVX" x="9.652" y="3.302" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MPN" value="06033G104ZAT2A" x="9.652" y="3.302" size="1.778" layer="27" rot="R270" display="off"/>
</element>
<element name="C2" library="SparkFun" package="0402-CAP" value="2.2nF" x="9.652" y="9.652" smashed="yes" rot="R270">
<attribute name="NAME" x="8.636" y="10.287" size="0.4064" layer="25" font="vector" rot="R270"/>
<attribute name="OC_FARNELL" value="498592" x="9.652" y="9.652" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MF" value="AVX" x="9.652" y="9.652" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MPN" value="06035C222KAT2A" x="9.652" y="9.652" size="1.778" layer="27" rot="R270" display="off"/>
</element>
<element name="C3" library="SparkFun" package="0402-CAP" value="0.1uF" x="9.652" y="6.604" smashed="yes" rot="R90">
<attribute name="NAME" x="10.414" y="6.985" size="0.4064" layer="25" font="vector" rot="R270"/>
<attribute name="OC_FARNELL" value="317287" x="9.652" y="6.604" size="1.778" layer="27" rot="R90" display="off"/>
<attribute name="MF" value="AVX" x="9.652" y="6.604" size="1.778" layer="27" rot="R90" display="off"/>
<attribute name="MPN" value="06033G104ZAT2A" x="9.652" y="6.604" size="1.778" layer="27" rot="R90" display="off"/>
</element>
<element name="R1" library="SparkFun" package="0402-RES" value="10k" x="4.064" y="10.6172" smashed="yes" rot="R180">
<attribute name="NAME" x="6.1468" y="11.049" size="0.4064" layer="25" font="vector" rot="R270"/>
<attribute name="OC_FARNELL" value="1672286RL" x="4.064" y="10.6172" size="1.778" layer="27" rot="R180" display="off"/>
<attribute name="MF" value="AVX" x="4.064" y="10.6172" size="1.778" layer="27" rot="R180" display="off"/>
<attribute name="MPN" value="NB12K00103JBB" x="4.064" y="10.6172" size="1.778" layer="27" rot="R180" display="off"/>
</element>
<element name="R2" library="SparkFun" package="0402-RES" value="10k" x="2.5908" y="7.112" smashed="yes" rot="R270">
<attribute name="NAME" x="2.159" y="4.8768" size="0.4064" layer="25" font="vector"/>
<attribute name="OC_FARNELL" value="1672286RL" x="2.5908" y="7.112" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MF" value="AVX" x="2.5908" y="7.112" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MPN" value="NB12K00103JBB" x="2.5908" y="7.112" size="1.778" layer="27" rot="R270" display="off"/>
</element>
<element name="VCC" library="wirepad" package="SMD1,27-2,54" value="" x="4.826" y="2.794" smashed="yes">
<attribute name="VALUE" x="4.826" y="2.794" size="0.0254" layer="27"/>
<attribute name="NAME" x="5.448" y="1.74" size="0.4064" layer="25" rot="R180"/>
<attribute name="OC_FARNELL" value="unknown" x="4.826" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="4.826" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="4.826" y="2.794" size="1.778" layer="27" display="off"/>
</element>
<element name="GND" library="wirepad" package="SMD1,27-2,54" value="" x="6.096" y="2.794" smashed="yes">
<attribute name="VALUE" x="6.096" y="2.794" size="0.0254" layer="27"/>
<attribute name="NAME" x="6.718" y="1.74" size="0.4064" layer="25" rot="R180"/>
<attribute name="OC_FARNELL" value="unknown" x="6.096" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="6.096" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="6.096" y="2.794" size="1.778" layer="27" display="off"/>
</element>
<element name="SCL" library="wirepad" package="SMD1,27-2,54" value="" x="3.556" y="2.794" smashed="yes">
<attribute name="VALUE" x="3.556" y="2.794" size="0.0254" layer="27"/>
<attribute name="NAME" x="4.178" y="1.74" size="0.4064" layer="25" rot="R180"/>
<attribute name="OC_FARNELL" value="unknown" x="3.556" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="3.556" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="3.556" y="2.794" size="1.778" layer="27" display="off"/>
</element>
<element name="SDA" library="wirepad" package="SMD1,27-2,54" value="" x="2.286" y="2.794" smashed="yes">
<attribute name="VALUE" x="2.286" y="2.794" size="0.0254" layer="27"/>
<attribute name="NAME" x="2.908" y="1.74" size="0.4064" layer="25" rot="R180"/>
<attribute name="OC_FARNELL" value="unknown" x="2.286" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="2.286" y="2.794" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="2.286" y="2.794" size="1.778" layer="27" display="off"/>
</element>
<element name="U2" library="SparkFun-Sensors" package="QFN-24-TESTING" value="MPU-6000QFN-24" x="6.096" y="7.112">
<attribute name="OC_FARNELL" value="1864742" x="6.096" y="7.112" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="INVENSENSE" x="6.096" y="7.112" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="MPU-6050" x="6.096" y="7.112" size="1.778" layer="27" display="off"/>
</element>
<element name="FRAME1" library="SparkFun-Aesthetics" package="CREATIVE_COMMONS" value="" x="22" y="-7">
<attribute name="VERSION" value="v01" x="22" y="-7" size="1.778" layer="27" display="off"/>
<attribute name="DESIGNER" value="FERRAN" x="22" y="-7" size="1.778" layer="27" display="off"/>
</element>
</elements>
<signals>
<signal name="VCC">
<contactref element="R2" pad="2"/>
<contactref element="C3" pad="1"/>
<contactref element="R1" pad="2"/>
<contactref element="VCC" pad="1"/>
<contactref element="U2" pad="13"/>
<contactref element="U2" pad="8"/>
<wire x1="5.3339" y1="4.9904" x2="5.3339" y2="4.0639" width="0.2032" layer="1"/>
<wire x1="5.3339" y1="4.0639" x2="4.826" y2="3.556" width="0.2032" layer="1"/>
<wire x1="4.826" y1="3.556" x2="4.826" y2="2.794" width="0.2032" layer="1"/>
<wire x1="2.5908" y1="5.842" x2="2.5908" y2="5.7912" width="0.2032" layer="1"/>
<wire x1="2.5908" y1="5.7912" x2="4.826" y2="3.556" width="0.2032" layer="1"/>
<wire x1="3.414" y1="10.6172" x2="2.9972" y2="10.6172" width="0.2032" layer="1"/>
<wire x1="2.9972" y1="10.6172" x2="2.54" y2="10.668" width="0.2032" layer="1"/>
<via x="2.54" y="10.668" extent="1-16" drill="0.3" diameter="0.3"/>
<via x="2.5908" y="5.842" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="2.5908" y1="5.842" x2="2.5908" y2="6.462" width="0.2032" layer="1"/>
<wire x1="2.5908" y1="5.842" x2="2.286" y2="6.1468" width="0.2032" layer="16"/>
<wire x1="2.286" y1="6.1468" x2="2.286" y2="9.652" width="0.2032" layer="16"/>
<wire x1="2.286" y1="9.652" x2="2.54" y2="9.906" width="0.2032" layer="16"/>
<wire x1="2.54" y1="9.906" x2="2.54" y2="10.668" width="0.2032" layer="16"/>
<wire x1="8.1822" y1="5.8153" x2="8.1822" y2="5.7878" width="0.2032" layer="1"/>
<wire x1="8.1822" y1="5.7878" x2="8.89" y2="5.08" width="0.2032" layer="1"/>
<via x="8.89" y="5.08" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="8.89" y1="5.08" x2="8.89" y2="2.794" width="0.2032" layer="16"/>
<wire x1="8.89" y1="2.794" x2="8.382" y2="2.286" width="0.2032" layer="16"/>
<wire x1="8.382" y1="2.286" x2="4.826" y2="2.286" width="0.2032" layer="16"/>
<via x="4.826" y="2.286" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="4.826" y1="2.286" x2="4.826" y2="2.794" width="0.2032" layer="1"/>
<wire x1="9.652" y1="5.954" x2="9.652" y2="5.842" width="0.2032" layer="1"/>
<wire x1="9.652" y1="5.842" x2="8.89" y2="5.08" width="0.2032" layer="1"/>
</signal>
<signal name="GND">
<polygon width="0.254" layer="1" isolate="0.3048">
<vertex x="11.176" y="11.43"/>
<vertex x="1.27" y="11.43"/>
<vertex x="1.27" y="1.27"/>
<vertex x="11.176" y="1.27"/>
</polygon>
<contactref element="C2" pad="2"/>
<contactref element="C1" pad="2"/>
<contactref element="C3" pad="2"/>
<contactref element="GND" pad="1"/>
<via x="9.652" y="8.128" extent="1-16" drill="0.3302"/>
<wire x1="5.8385" y1="3.8135" x2="6.096" y2="3.556" width="0.254" layer="1"/>
<wire x1="6.096" y1="3.556" x2="6.096" y2="2.794" width="0.254" layer="1"/>
<wire x1="9.652" y1="9.002" x2="9.6012" y2="8.3312" width="0.254" layer="1"/>
<wire x1="9.6012" y1="8.3312" x2="9.652" y2="8.128" width="0.254" layer="1"/>
<polygon width="0.4064" layer="16">
<vertex x="1.27" y="11.43"/>
<vertex x="10.922" y="11.43"/>
<vertex x="11.176" y="1.27"/>
<vertex x="1.524" y="1.27"/>
</polygon>
<contactref element="U2" pad="18"/>
<contactref element="U2" pad="1"/>
<contactref element="U2" pad="11"/>
<contactref element="U2" pad="9"/>
<wire x1="5.8385" y1="3.8135" x2="5.8385" y2="4.9904" width="0.254" layer="1"/>
<wire x1="4.0298" y1="8.3687" x2="6.858" y2="8.3687" width="0.254" layer="1"/>
<wire x1="6.858" y1="8.3687" x2="8.1822" y2="8.3687" width="0.254" layer="1"/>
<wire x1="5.8385" y1="4.9904" x2="5.8385" y2="8.3785" width="0.254" layer="1"/>
<wire x1="5.8385" y1="8.3785" x2="5.842" y2="8.382" width="0.254" layer="1"/>
<wire x1="6.8756" y1="4.9904" x2="6.8756" y2="8.3511" width="0.254" layer="1"/>
<wire x1="6.8756" y1="8.3511" x2="6.858" y2="8.3687" width="0.254" layer="1"/>
</signal>
<signal name="N$3">
<contactref element="C2" pad="1"/>
<wire x1="9.652" y1="10.302" x2="9.383" y2="10.16" width="0.254" layer="1"/>
<wire x1="9.383" y1="10.16" x2="7.112" y2="10.16" width="0.254" layer="1"/>
<wire x1="7.112" y1="10.16" x2="6.8756" y2="9.9236" width="0.254" layer="1"/>
<contactref element="U2" pad="20"/>
<wire x1="6.8756" y1="9.1936" x2="6.8756" y2="9.9236" width="0.254" layer="1"/>
</signal>
<signal name="N$5">
<contactref element="C1" pad="1"/>
<contactref element="U2" pad="10"/>
<wire x1="6.3735" y1="4.9904" x2="6.3735" y2="4.2945" width="0.2032" layer="1"/>
<wire x1="6.3735" y1="4.2945" x2="6.858" y2="4.064" width="0.2032" layer="1"/>
<wire x1="6.858" y1="4.064" x2="9.54" y2="4.064" width="0.2032" layer="1"/>
<wire x1="9.54" y1="4.064" x2="9.652" y2="3.952" width="0.2032" layer="1"/>
</signal>
<signal name="SCL">
<contactref element="R1" pad="1"/>
<contactref element="SCL" pad="1"/>
<contactref element="U2" pad="23"/>
<wire x1="5.3339" y1="9.1936" x2="5.3339" y2="10.6679" width="0.2032" layer="1"/>
<wire x1="5.3339" y1="10.6679" x2="5.334" y2="10.668" width="0.2032" layer="1"/>
<via x="5.334" y="10.668" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="5.334" y1="10.668" x2="5.334" y2="5.334" width="0.2032" layer="16"/>
<wire x1="5.334" y1="5.334" x2="3.556" y2="3.556" width="0.2032" layer="16"/>
<via x="3.556" y="3.556" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="3.556" y1="3.556" x2="3.556" y2="2.794" width="0.2032" layer="1"/>
<wire x1="4.714" y1="10.6172" x2="5.2832" y2="10.6172" width="0.2032" layer="1"/>
<wire x1="5.2832" y1="10.6172" x2="5.334" y2="10.668" width="0.2032" layer="1"/>
</signal>
<signal name="SDA">
<contactref element="R2" pad="1"/>
<contactref element="SDA" pad="1"/>
<contactref element="U2" pad="24"/>
<wire x1="4.8293" y1="9.1936" x2="3.048" y2="9.1936" width="0.2032" layer="1"/>
<wire x1="3.048" y1="9.1936" x2="3.0976" y2="9.1936" width="0.2032" layer="1"/>
<wire x1="2.54" y1="7.8128" x2="2.5908" y2="7.762" width="0.2032" layer="1"/>
<wire x1="2.286" y1="2.794" x2="2.286" y2="3.556" width="0.2032" layer="1"/>
<via x="2.286" y="3.556" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="2.286" y1="3.556" x2="4.064" y2="5.334" width="0.2032" layer="16"/>
<wire x1="4.064" y1="5.334" x2="4.064" y2="8.128" width="0.2032" layer="16"/>
<wire x1="4.064" y1="8.128" x2="3.302" y2="8.89" width="0.2032" layer="16"/>
<wire x1="3.302" y1="8.89" x2="3.048" y2="9.1936" width="0.2032" layer="16"/>
<via x="3.048" y="9.1936" extent="1-16" drill="0.3" diameter="0.3"/>
<wire x1="2.5908" y1="7.762" x2="2.5908" y2="8.7364" width="0.2032" layer="1"/>
<wire x1="2.5908" y1="8.7364" x2="3.048" y2="9.1936" width="0.2032" layer="1"/>
</signal>
<signal name="N$2">
<wire x1="6.096" y1="2.032" x2="6.096" y2="2.286" width="0.254" layer="1"/>
</signal>
<signal name="N$4">
</signal>
</signals>
</board>
</drawing>
<compatibility>
<note version="6.3" minversion="6.2.2" severity="warning">
Since Version 6.2.2 text objects can contain more than one line,
which will not be processed correctly with this version.
</note>
</compatibility>
</eagle>


==> anc/ChinMotion_BreakOutBoard_v1.sch <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="7.2.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="0.1" unitdist="inch" unit="inch" style="lines" multiple="1" display="no" altdistance="0.01" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="no" active="no"/>
<layer number="2" name="Route2" color="1" fill="3" visible="no" active="no"/>
<layer number="3" name="Route3" color="4" fill="3" visible="no" active="no"/>
<layer number="4" name="Route4" color="1" fill="4" visible="no" active="no"/>
<layer number="5" name="Route5" color="4" fill="4" visible="no" active="no"/>
<layer number="6" name="Route6" color="1" fill="8" visible="no" active="no"/>
<layer number="7" name="Route7" color="4" fill="8" visible="no" active="no"/>
<layer number="8" name="Route8" color="1" fill="2" visible="no" active="no"/>
<layer number="9" name="Route9" color="4" fill="2" visible="no" active="no"/>
<layer number="10" name="Route10" color="1" fill="7" visible="no" active="no"/>
<layer number="11" name="Route11" color="4" fill="7" visible="no" active="no"/>
<layer number="12" name="Route12" color="1" fill="5" visible="no" active="no"/>
<layer number="13" name="Route13" color="4" fill="5" visible="no" active="no"/>
<layer number="14" name="Route14" color="1" fill="6" visible="no" active="no"/>
<layer number="15" name="Route15" color="4" fill="6" visible="no" active="no"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="no" active="no"/>
<layer number="17" name="Pads" color="2" fill="1" visible="no" active="no"/>
<layer number="18" name="Vias" color="2" fill="1" visible="no" active="no"/>
<layer number="19" name="Unrouted" color="11" fill="1" visible="no" active="no"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="no" active="no"/>
<layer number="21" name="tPlace" color="16" fill="1" visible="no" active="no"/>
<layer number="22" name="bPlace" color="14" fill="1" visible="no" active="no"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="25" name="tNames" color="7" fill="1" visible="no" active="no"/>
<layer number="26" name="bNames" color="7" fill="1" visible="no" active="no"/>
<layer number="27" name="tValues" color="7" fill="1" visible="no" active="no"/>
<layer number="28" name="bValues" color="7" fill="1" visible="no" active="no"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="no"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="no"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="no"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="no"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="no"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="no"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="no"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="no"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="no"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="no"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="no" active="no"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="no" active="no"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="no" active="no"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="no" active="no"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="no" active="no"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="no"/>
<layer number="45" name="Holes" color="7" fill="1" visible="no" active="no"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="no"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="no"/>
<layer number="48" name="Document" color="7" fill="1" visible="no" active="no"/>
<layer number="49" name="Reference" color="13" fill="1" visible="no" active="no"/>
<layer number="50" name="dxf" color="7" fill="1" visible="no" active="no"/>
<layer number="51" name="tDocu" color="6" fill="1" visible="no" active="no"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="no" active="no"/>
<layer number="53" name="tGND_GNDA" color="7" fill="9" visible="no" active="no"/>
<layer number="54" name="bGND_GNDA" color="1" fill="9" visible="no" active="no"/>
<layer number="56" name="wert" color="7" fill="1" visible="no" active="no"/>
<layer number="57" name="tCAD" color="7" fill="1" visible="no" active="no"/>
<layer number="59" name="tCarbon" color="7" fill="1" visible="no" active="no"/>
<layer number="60" name="bCarbon" color="7" fill="1" visible="no" active="no"/>
<layer number="90" name="Modules" color="5" fill="1" visible="yes" active="yes"/>
<layer number="91" name="Nets" color="2" fill="1" visible="yes" active="yes"/>
<layer number="92" name="Busses" color="1" fill="1" visible="yes" active="yes"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="yes"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="yes" active="yes"/>
<layer number="95" name="Names" color="7" fill="1" visible="yes" active="yes"/>
<layer number="96" name="Values" color="7" fill="1" visible="yes" active="yes"/>
<layer number="97" name="Info" color="7" fill="1" visible="yes" active="yes"/>
<layer number="98" name="Guide" color="6" fill="1" visible="yes" active="yes"/>
<layer number="99" name="SpiceOrder" color="7" fill="1" visible="no" active="no"/>
<layer number="100" name="Muster" color="7" fill="1" visible="no" active="no"/>
<layer number="101" name="Patch_Top" color="12" fill="4" visible="yes" active="yes"/>
<layer number="102" name="Vscore" color="7" fill="1" visible="yes" active="yes"/>
<layer number="103" name="tMap" color="7" fill="1" visible="yes" active="yes"/>
<layer number="104" name="Name" color="7" fill="1" visible="yes" active="yes"/>
<layer number="105" name="tPlate" color="7" fill="1" visible="yes" active="yes"/>
<layer number="106" name="bPlate" color="7" fill="1" visible="yes" active="yes"/>
<layer number="107" name="Crop" color="7" fill="1" visible="yes" active="yes"/>
<layer number="108" name="tplace-old" color="10" fill="1" visible="yes" active="yes"/>
<layer number="109" name="ref-old" color="11" fill="1" visible="yes" active="yes"/>
<layer number="110" name="fp0" color="7" fill="1" visible="yes" active="yes"/>
<layer number="111" name="LPC17xx" color="7" fill="1" visible="yes" active="yes"/>
<layer number="112" name="tSilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="113" name="IDFDebug" color="7" fill="1" visible="yes" active="yes"/>
<layer number="116" name="Patch_BOT" color="9" fill="4" visible="yes" active="yes"/>
<layer number="121" name="_tsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="122" name="_bsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="123" name="tTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="124" name="bTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="125" name="_tNames" color="7" fill="1" visible="no" active="yes"/>
<layer number="126" name="_bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="127" name="_tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="128" name="_bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="129" name="Mask" color="7" fill="1" visible="yes" active="yes"/>
<layer number="131" name="tAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="132" name="bAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="144" name="Drill_legend" color="7" fill="1" visible="no" active="yes"/>
<layer number="150" name="Notes" color="7" fill="1" visible="yes" active="yes"/>
<layer number="151" name="HeatSink" color="7" fill="1" visible="yes" active="yes"/>
<layer number="152" name="_bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="153" name="FabDoc1" color="7" fill="1" visible="yes" active="yes"/>
<layer number="154" name="FabDoc2" color="7" fill="1" visible="yes" active="yes"/>
<layer number="155" name="FabDoc3" color="7" fill="1" visible="yes" active="yes"/>
<layer number="199" name="Contour" color="7" fill="1" visible="no" active="yes"/>
<layer number="200" name="200bmp" color="1" fill="10" visible="no" active="no"/>
<layer number="201" name="201bmp" color="2" fill="1" visible="no" active="no"/>
<layer number="202" name="202bmp" color="3" fill="1" visible="no" active="no"/>
<layer number="203" name="203bmp" color="4" fill="10" visible="yes" active="yes"/>
<layer number="204" name="204bmp" color="5" fill="10" visible="yes" active="yes"/>
<layer number="205" name="205bmp" color="6" fill="10" visible="yes" active="yes"/>
<layer number="206" name="206bmp" color="7" fill="10" visible="yes" active="yes"/>
<layer number="207" name="207bmp" color="8" fill="10" visible="yes" active="yes"/>
<layer number="208" name="208bmp" color="9" fill="10" visible="yes" active="yes"/>
<layer number="209" name="209bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="210" name="210bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="211" name="211bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="212" name="212bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="213" name="213bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="214" name="214bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="215" name="215bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="216" name="216bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="217" name="217bmp" color="18" fill="1" visible="no" active="no"/>
<layer number="218" name="218bmp" color="19" fill="1" visible="no" active="no"/>
<layer number="219" name="219bmp" color="20" fill="1" visible="no" active="no"/>
<layer number="220" name="220bmp" color="21" fill="1" visible="no" active="no"/>
<layer number="221" name="221bmp" color="22" fill="1" visible="no" active="no"/>
<layer number="222" name="222bmp" color="23" fill="1" visible="no" active="no"/>
<layer number="223" name="223bmp" color="24" fill="1" visible="no" active="no"/>
<layer number="224" name="224bmp" color="25" fill="1" visible="no" active="no"/>
<layer number="225" name="225bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="226" name="226bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="227" name="227bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="228" name="228bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="229" name="229bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="230" name="230bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="231" name="231bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="248" name="Housing" color="7" fill="1" visible="yes" active="yes"/>
<layer number="249" name="Edge" color="7" fill="1" visible="yes" active="yes"/>
<layer number="250" name="Descript" color="3" fill="1" visible="no" active="no"/>
<layer number="251" name="SMDround" color="12" fill="11" visible="no" active="no"/>
<layer number="254" name="cooling" color="7" fill="1" visible="yes" active="yes"/>
<layer number="255" name="routoute" color="7" fill="1" visible="yes" active="yes"/>
</layers>
<schematic>
<libraries>
<library name="SparkFun">
<packages>
<package name="CAP-PTH-SMALL">
<wire x1="1.27" y1="0.635" x2="1.27" y2="-0.635" width="0.2032" layer="21"/>
<pad name="1" x="0" y="0" drill="0.7" diameter="1.651"/>
<pad name="2" x="2.54" y="0" drill="0.7" diameter="1.651"/>
<text x="0.508" y="1.27" size="0.4064" layer="25">&gt;Name</text>
<text x="0.254" y="-1.524" size="0.4064" layer="27">&gt;Value</text>
</package>
<package name="CAP-PTH-SMALL2">
<wire x1="1.27" y1="0.635" x2="1.27" y2="-0.635" width="0.2032" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="3.81" y2="1.27" width="0.2032" layer="21"/>
<wire x1="3.81" y1="1.27" x2="3.81" y2="-1.27" width="0.2032" layer="21"/>
<wire x1="3.81" y1="-1.27" x2="-1.27" y2="-1.27" width="0.2032" layer="21"/>
<wire x1="-1.27" y1="-1.27" x2="-1.27" y2="1.27" width="0.2032" layer="21"/>
<pad name="1" x="0" y="0" drill="0.7" diameter="1.651"/>
<pad name="2" x="2.54" y="0" drill="0.7" diameter="1.651"/>
<text x="-1.27" y="1.905" size="0.6096" layer="25">&gt;Name</text>
<text x="-1.27" y="-2.54" size="0.6096" layer="27">&gt;Value</text>
</package>
<package name="0805">
<wire x1="-0.3" y1="0.6" x2="0.3" y2="0.6" width="0.1524" layer="21"/>
<wire x1="-0.3" y1="-0.6" x2="0.3" y2="-0.6" width="0.1524" layer="21"/>
<smd name="1" x="-0.9" y="0" dx="0.8" dy="1.2" layer="1"/>
<smd name="2" x="0.9" y="0" dx="0.8" dy="1.2" layer="1"/>
<text x="-0.762" y="0.8255" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.016" y="-1.397" size="0.4064" layer="27">&gt;VALUE</text>
</package>
<package name="CAP-PTH-LARGE">
<wire x1="0" y1="0.635" x2="0" y2="0" width="0.2032" layer="21"/>
<wire x1="0" y1="0" x2="0" y2="-0.635" width="0.2032" layer="21"/>
<wire x1="0" y1="0" x2="-2.54" y2="0" width="0.2032" layer="21"/>
<wire x1="0" y1="0" x2="2.54" y2="0" width="0.2032" layer="21"/>
<pad name="1" x="-4.826" y="0" drill="0.9" diameter="1.905"/>
<pad name="2" x="4.572" y="0" drill="0.9" diameter="1.905"/>
<text x="-0.762" y="1.27" size="0.4064" layer="25">&gt;Name</text>
<text x="-1.016" y="-1.524" size="0.4064" layer="27">&gt;Value</text>
</package>
<package name="GRM43D">
<wire x1="2.25" y1="1.6" x2="1.1" y2="1.6" width="0.127" layer="51"/>
<wire x1="1.1" y1="1.6" x2="-1.1" y2="1.6" width="0.127" layer="51"/>
<wire x1="-1.1" y1="1.6" x2="-2.25" y2="1.6" width="0.127" layer="51"/>
<wire x1="-2.25" y1="1.6" x2="-2.25" y2="-1.6" width="0.127" layer="51"/>
<wire x1="-2.25" y1="-1.6" x2="-1.1" y2="-1.6" width="0.127" layer="51"/>
<wire x1="-1.1" y1="-1.6" x2="1.1" y2="-1.6" width="0.127" layer="51"/>
<wire x1="1.1" y1="-1.6" x2="2.25" y2="-1.6" width="0.127" layer="51"/>
<wire x1="2.25" y1="-1.6" x2="2.25" y2="1.6" width="0.127" layer="51"/>
<wire x1="1.1" y1="1.6" x2="1.1" y2="-1.6" width="0.127" layer="51"/>
<wire x1="-1.1" y1="1.6" x2="-1.1" y2="-1.6" width="0.127" layer="51"/>
<wire x1="-2.3" y1="1.8" x2="2.3" y2="1.8" width="0.127" layer="21"/>
<wire x1="-2.3" y1="-1.8" x2="2.3" y2="-1.8" width="0.127" layer="21"/>
<smd name="A" x="1.927" y="0" dx="3.2" dy="1.65" layer="1" rot="R90"/>
<smd name="C" x="-1.927" y="0" dx="3.2" dy="1.65" layer="1" rot="R90"/>
<text x="-2" y="2" size="0.4064" layer="25">&gt;NAME</text>
<text x="0" y="-2" size="0.4064" layer="27" rot="R180">&gt;VALUE</text>
<rectangle x1="-2.2" y1="-1.6" x2="-1.1" y2="1.6" layer="51"/>
<rectangle x1="1.1" y1="-1.6" x2="2.2" y2="1.6" layer="51"/>
</package>
<package name="0603-CAP">
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.356" y1="0.432" x2="0.356" y2="0.432" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.419" x2="0.356" y2="-0.419" width="0.1016" layer="51"/>
<wire x1="0" y1="0.0305" x2="0" y2="-0.0305" width="0.5588" layer="21"/>
<smd name="1" x="-0.85" y="0" dx="1.1" dy="1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.1" dy="1" layer="1"/>
<text x="-0.889" y="0.762" size="0.4064" layer="25" font="vector">&gt;NAME</text>
<text x="-1.016" y="-1.143" size="0.4064" layer="27" font="vector">&gt;VALUE</text>
<rectangle x1="-0.8382" y1="-0.4699" x2="-0.3381" y2="0.4801" layer="51"/>
<rectangle x1="0.3302" y1="-0.4699" x2="0.8303" y2="0.4801" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="0402-CAP">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="0" y1="0.0305" x2="0" y2="-0.0305" width="0.4064" layer="21"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.889" y="0.6985" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.0795" y="-1.143" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="CAP-PTH-5MM">
<wire x1="0" y1="0.635" x2="0" y2="-0.635" width="0.2032" layer="21"/>
<pad name="1" x="-2.5" y="0" drill="0.7" diameter="1.651"/>
<pad name="2" x="2.5" y="0" drill="0.7" diameter="1.651"/>
<text x="-0.762" y="1.27" size="0.4064" layer="25">&gt;Name</text>
<text x="-1.016" y="-1.524" size="0.4064" layer="27">&gt;Value</text>
</package>
<package name="AXIAL-5MM">
<wire x1="-1.14" y1="0.762" x2="1.14" y2="0.762" width="0.2032" layer="21"/>
<wire x1="1.14" y1="0.762" x2="1.14" y2="0" width="0.2032" layer="21"/>
<wire x1="1.14" y1="0" x2="1.14" y2="-0.762" width="0.2032" layer="21"/>
<wire x1="1.14" y1="-0.762" x2="-1.14" y2="-0.762" width="0.2032" layer="21"/>
<wire x1="-1.14" y1="-0.762" x2="-1.14" y2="0" width="0.2032" layer="21"/>
<wire x1="-1.14" y1="0" x2="-1.14" y2="0.762" width="0.2032" layer="21"/>
<wire x1="1.14" y1="0" x2="1.394" y2="0" width="0.2032" layer="21"/>
<wire x1="-1.14" y1="0" x2="-1.394" y2="0" width="0.2032" layer="21"/>
<pad name="P$1" x="-2.5" y="0" drill="0.9" diameter="1.8796"/>
<pad name="P$2" x="2.5" y="0" drill="0.9" diameter="1.8796"/>
<text x="-2.54" y="1.17" size="0.4" layer="25">&gt;Name</text>
<text x="-1.032" y="-0.208" size="0.4" layer="21" ratio="15">&gt;Value</text>
</package>
<package name="1210">
<wire x1="-1.6" y1="1.3" x2="1.6" y2="1.3" width="0.127" layer="51"/>
<wire x1="1.6" y1="1.3" x2="1.6" y2="-1.3" width="0.127" layer="51"/>
<wire x1="1.6" y1="-1.3" x2="-1.6" y2="-1.3" width="0.127" layer="51"/>
<wire x1="-1.6" y1="-1.3" x2="-1.6" y2="1.3" width="0.127" layer="51"/>
<wire x1="-1.6" y1="1.3" x2="1.6" y2="1.3" width="0.2032" layer="21"/>
<wire x1="-1.6" y1="-1.3" x2="1.6" y2="-1.3" width="0.2032" layer="21"/>
<smd name="1" x="-1.6" y="0" dx="1.2" dy="2" layer="1"/>
<smd name="2" x="1.6" y="0" dx="1.2" dy="2" layer="1"/>
<text x="-0.8" y="0.5" size="0.4064" layer="25">&gt;NAME</text>
<text x="-0.9" y="-0.7" size="0.4064" layer="27">&gt;VALUE</text>
</package>
<package name="1206">
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-0.965" y1="0.787" x2="0.965" y2="0.787" width="0.1016" layer="51"/>
<wire x1="-0.965" y1="-0.787" x2="0.965" y2="-0.787" width="0.1016" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<text x="-1.27" y="1.143" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.397" y="-1.524" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.8509" x2="-0.9517" y2="0.8491" layer="51"/>
<rectangle x1="0.9517" y1="-0.8491" x2="1.7018" y2="0.8509" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="CTZ3">
<description>CTZ3 Series land pattern for variable capacitor - CTZ3E-50C-W1-PF</description>
<wire x1="-1.6" y1="1.4" x2="-1.6" y2="-2.25" width="0.127" layer="51"/>
<wire x1="-1.6" y1="-2.25" x2="1.6" y2="-2.25" width="0.127" layer="51"/>
<wire x1="1.6" y1="1.4" x2="1.6" y2="-2.25" width="0.127" layer="51"/>
<wire x1="-0.5" y1="0" x2="0.5" y2="0" width="0.127" layer="51"/>
<wire x1="-1.6" y1="1.4" x2="-1" y2="2.2" width="0.127" layer="51"/>
<wire x1="1.6" y1="1.4" x2="1" y2="2.2" width="0.127" layer="51"/>
<wire x1="-1" y1="2.2" x2="1" y2="2.2" width="0.127" layer="51"/>
<wire x1="0" y1="0.8" x2="0" y2="-0.8" width="0.127" layer="51"/>
<wire x1="-0.8" y1="0" x2="0.8" y2="0" width="0.127" layer="51"/>
<wire x1="-1.05" y1="2.25" x2="-1.7" y2="1.45" width="0.127" layer="21"/>
<wire x1="-1.7" y1="1.45" x2="-1.7" y2="-2.35" width="0.127" layer="21"/>
<wire x1="-1.7" y1="-2.35" x2="-1.05" y2="-2.35" width="0.127" layer="21"/>
<wire x1="1.05" y1="2.25" x2="1.7" y2="1.4" width="0.127" layer="21"/>
<wire x1="1.7" y1="1.4" x2="1.7" y2="-2.35" width="0.127" layer="21"/>
<wire x1="1.7" y1="-2.35" x2="1.05" y2="-2.35" width="0.127" layer="21"/>
<smd name="+" x="0" y="2.05" dx="1.5" dy="1.2" layer="1"/>
<smd name="-" x="0" y="-2.05" dx="1.5" dy="1.2" layer="1"/>
<text x="-2" y="3" size="0.4064" layer="25">&gt;NAME</text>
<text x="-2" y="-3.4" size="0.4064" layer="27">&gt;VALUE</text>
</package>
<package name="CAP-PTH-SMALL-KIT">
<wire x1="0" y1="0.635" x2="0" y2="-0.635" width="0.254" layer="21"/>
<wire x1="-2.667" y1="1.27" x2="2.667" y2="1.27" width="0.254" layer="21"/>
<wire x1="2.667" y1="1.27" x2="2.667" y2="-1.27" width="0.254" layer="21"/>
<wire x1="2.667" y1="-1.27" x2="-2.667" y2="-1.27" width="0.254" layer="21"/>
<wire x1="-2.667" y1="-1.27" x2="-2.667" y2="1.27" width="0.254" layer="21"/>
<pad name="1" x="-1.397" y="0" drill="1.016" diameter="2.032" stop="no"/>
<pad name="2" x="1.397" y="0" drill="1.016" diameter="2.032" stop="no"/>
<polygon width="0.127" layer="30">
<vertex x="-1.4021" y="-0.9475" curve="-90"/>
<vertex x="-2.357" y="-0.0178" curve="-90.011749"/>
<vertex x="-1.4046" y="0.9576" curve="-90"/>
<vertex x="-0.4546" y="-0.0204" curve="-90.024193"/>
</polygon>
<polygon width="0.127" layer="29">
<vertex x="-1.4046" y="-0.4395" curve="-90.012891"/>
<vertex x="-1.8491" y="-0.0153" curve="-90"/>
<vertex x="-1.4046" y="0.452" curve="-90"/>
<vertex x="-0.9627" y="-0.0051" curve="-90.012967"/>
</polygon>
<polygon width="0.127" layer="30">
<vertex x="1.397" y="-0.9475" curve="-90"/>
<vertex x="0.4421" y="-0.0178" curve="-90.011749"/>
<vertex x="1.3945" y="0.9576" curve="-90"/>
<vertex x="2.3445" y="-0.0204" curve="-90.024193"/>
</polygon>
<polygon width="0.127" layer="29">
<vertex x="1.3945" y="-0.4395" curve="-90.012891"/>
<vertex x="0.95" y="-0.0153" curve="-90"/>
<vertex x="1.3945" y="0.452" curve="-90"/>
<vertex x="1.8364" y="-0.0051" curve="-90.012967"/>
</polygon>
</package>
<package name="AXIAL-0.3">
<wire x1="-2.54" y1="0.762" x2="2.54" y2="0.762" width="0.2032" layer="21"/>
<wire x1="2.54" y1="0.762" x2="2.54" y2="0" width="0.2032" layer="21"/>
<wire x1="2.54" y1="0" x2="2.54" y2="-0.762" width="0.2032" layer="21"/>
<wire x1="2.54" y1="-0.762" x2="-2.54" y2="-0.762" width="0.2032" layer="21"/>
<wire x1="-2.54" y1="-0.762" x2="-2.54" y2="0" width="0.2032" layer="21"/>
<wire x1="-2.54" y1="0" x2="-2.54" y2="0.762" width="0.2032" layer="21"/>
<wire x1="2.54" y1="0" x2="2.794" y2="0" width="0.2032" layer="21"/>
<wire x1="-2.54" y1="0" x2="-2.794" y2="0" width="0.2032" layer="21"/>
<pad name="P$1" x="-3.81" y="0" drill="0.9" diameter="1.8796"/>
<pad name="P$2" x="3.81" y="0" drill="0.9" diameter="1.8796"/>
<text x="-2.54" y="1.27" size="0.4064" layer="25" font="vector">&gt;Name</text>
<text x="-2.032" y="-0.381" size="1.016" layer="21" font="vector" ratio="15">&gt;Value</text>
</package>
<package name="R2010">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="-1.027" y1="1.245" x2="1.027" y2="1.245" width="0.1524" layer="21"/>
<wire x1="-1.002" y1="-1.245" x2="1.016" y2="-1.245" width="0.1524" layer="21"/>
<smd name="1" x="-2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<smd name="2" x="2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<text x="-2.54" y="1.5875" size="0.4064" layer="25">&gt;NAME</text>
<text x="-2.54" y="-2.032" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
</package>
<package name="0603-RES">
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.356" y1="0.432" x2="0.356" y2="0.432" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.419" x2="0.356" y2="-0.419" width="0.1016" layer="51"/>
<smd name="1" x="-0.85" y="0" dx="1.1" dy="1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.1" dy="1" layer="1"/>
<text x="-0.889" y="0.762" size="0.4064" layer="25" font="vector">&gt;NAME</text>
<text x="-1.016" y="-1.143" size="0.4064" layer="27" font="vector">&gt;VALUE</text>
<rectangle x1="-0.8382" y1="-0.4699" x2="-0.3381" y2="0.4801" layer="51"/>
<rectangle x1="0.3302" y1="-0.4699" x2="0.8303" y2="0.4801" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
<rectangle x1="-0.2286" y1="-0.381" x2="0.2286" y2="0.381" layer="21"/>
</package>
<package name="0402-RES">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.889" y="0.6985" size="0.4064" layer="25">&gt;NAME</text>
<text x="-1.0795" y="-1.143" size="0.4064" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
<rectangle x1="-0.2032" y1="-0.3556" x2="0.2032" y2="0.3556" layer="21"/>
</package>
<package name="1/6W-RES">
<description>1/6W Thru-hole Resistor - *UNPROVEN*</description>
<wire x1="-1.55" y1="0.85" x2="-1.55" y2="-0.85" width="0.2032" layer="21"/>
<wire x1="-1.55" y1="-0.85" x2="1.55" y2="-0.85" width="0.2032" layer="21"/>
<wire x1="1.55" y1="-0.85" x2="1.55" y2="0.85" width="0.2032" layer="21"/>
<wire x1="1.55" y1="0.85" x2="-1.55" y2="0.85" width="0.2032" layer="21"/>
<pad name="1" x="-2.5" y="0" drill="0.762"/>
<pad name="2" x="2.5" y="0" drill="0.762"/>
<text x="-1.2662" y="0.9552" size="0.6096" layer="25">&gt;NAME</text>
<text x="-1.423" y="-0.4286" size="0.8128" layer="21" ratio="15">&gt;VALUE</text>
</package>
<package name="R2512">
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<smd name="1" x="-2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<smd name="2" x="2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
</package>
<package name="AXIAL-0.4">
<description>1/4W Resistor, 0.4" wide&lt;p&gt;

Yageo CFR series &lt;a href="http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf"&gt;http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf&lt;/a&gt;</description>
<wire x1="-3.15" y1="-1.2" x2="-3.15" y2="1.2" width="0.2032" layer="21"/>
<wire x1="-3.15" y1="1.2" x2="3.15" y2="1.2" width="0.2032" layer="21"/>
<wire x1="3.15" y1="1.2" x2="3.15" y2="-1.2" width="0.2032" layer="21"/>
<wire x1="3.15" y1="-1.2" x2="-3.15" y2="-1.2" width="0.2032" layer="21"/>
<pad name="P$1" x="-5.08" y="0" drill="0.9" diameter="1.8796"/>
<pad name="P$2" x="5.08" y="0" drill="0.9" diameter="1.8796"/>
<text x="-3.175" y="1.905" size="0.8128" layer="25" font="vector" ratio="15">&gt;Name</text>
<text x="-2.286" y="-0.381" size="0.8128" layer="21" font="vector" ratio="15">&gt;Value</text>
</package>
<package name="AXIAL-0.5">
<description>1/2W Resistor, 0.5" wide&lt;p&gt;

Yageo CFR series &lt;a href="http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf"&gt;http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf&lt;/a&gt;</description>
<wire x1="-4.5" y1="-1.65" x2="-4.5" y2="1.65" width="0.2032" layer="21"/>
<wire x1="-4.5" y1="1.65" x2="4.5" y2="1.65" width="0.2032" layer="21"/>
<wire x1="4.5" y1="1.65" x2="4.5" y2="-1.65" width="0.2032" layer="21"/>
<wire x1="4.5" y1="-1.65" x2="-4.5" y2="-1.65" width="0.2032" layer="21"/>
<pad name="P$1" x="-6.35" y="0" drill="0.9" diameter="1.8796"/>
<pad name="P$2" x="6.35" y="0" drill="0.9" diameter="1.8796"/>
<text x="-4.445" y="2.54" size="0.8128" layer="25" font="vector" ratio="15">&gt;Name</text>
<text x="-3.429" y="-0.381" size="0.8128" layer="21" font="vector" ratio="15">&gt;Value</text>
</package>
<package name="AXIAL-0.6">
<description>1W Resistor, 0.6" wide&lt;p&gt;

Yageo CFR series &lt;a href="http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf"&gt;http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf&lt;/a&gt;</description>
<wire x1="-5.75" y1="-2.25" x2="-5.75" y2="2.25" width="0.2032" layer="21"/>
<wire x1="-5.75" y1="2.25" x2="5.75" y2="2.25" width="0.2032" layer="21"/>
<wire x1="5.75" y1="2.25" x2="5.75" y2="-2.25" width="0.2032" layer="21"/>
<wire x1="5.75" y1="-2.25" x2="-5.75" y2="-2.25" width="0.2032" layer="21"/>
<pad name="P$1" x="-7.62" y="0" drill="1.2" diameter="1.8796"/>
<pad name="P$2" x="7.62" y="0" drill="1.2" diameter="1.8796"/>
<text x="-5.715" y="3.175" size="0.8128" layer="25" font="vector" ratio="15">&gt;Name</text>
<text x="-4.064" y="-0.381" size="0.8128" layer="21" font="vector" ratio="15">&gt;Value</text>
</package>
<package name="AXIAL-0.8">
<description>2W Resistor, 0.8" wide&lt;p&gt;

Yageo CFR series &lt;a href="http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf"&gt;http://www.yageo.com/pdf/yageo/Leaded-R_CFR_2008.pdf&lt;/a&gt;</description>
<wire x1="-7.75" y1="-2.5" x2="-7.75" y2="2.5" width="0.2032" layer="21"/>
<wire x1="-7.75" y1="2.5" x2="7.75" y2="2.5" width="0.2032" layer="21"/>
<wire x1="7.75" y1="2.5" x2="7.75" y2="-2.5" width="0.2032" layer="21"/>
<wire x1="7.75" y1="-2.5" x2="-7.75" y2="-2.5" width="0.2032" layer="21"/>
<pad name="P$1" x="-10.16" y="0" drill="1.2" diameter="1.8796"/>
<pad name="P$2" x="10.16" y="0" drill="1.2" diameter="1.8796"/>
<text x="-7.62" y="3.175" size="0.8128" layer="25" font="vector" ratio="15">&gt;Name</text>
<text x="-5.969" y="-0.381" size="0.8128" layer="21" font="vector" ratio="15">&gt;Value</text>
</package>
<package name="AXIAL-0.3-KIT">
<wire x1="-2.54" y1="1.27" x2="2.54" y2="1.27" width="0.254" layer="21"/>
<wire x1="2.54" y1="1.27" x2="2.54" y2="0" width="0.254" layer="21"/>
<wire x1="2.54" y1="0" x2="2.54" y2="-1.27" width="0.254" layer="21"/>
<wire x1="2.54" y1="-1.27" x2="-2.54" y2="-1.27" width="0.254" layer="21"/>
<wire x1="-2.54" y1="-1.27" x2="-2.54" y2="0" width="0.254" layer="21"/>
<wire x1="-2.54" y1="0" x2="-2.54" y2="1.27" width="0.254" layer="21"/>
<wire x1="2.54" y1="0" x2="2.794" y2="0" width="0.254" layer="21"/>
<wire x1="-2.54" y1="0" x2="-2.794" y2="0" width="0.254" layer="21"/>
<pad name="P$1" x="-3.81" y="0" drill="1.016" diameter="2.032" stop="no"/>
<pad name="P$2" x="3.81" y="0" drill="1.016" diameter="2.032" stop="no"/>
<text x="-2.54" y="1.27" size="0.4064" layer="25" font="vector">&gt;Name</text>
<text x="-2.159" y="-0.762" size="1.27" layer="21" font="vector" ratio="15">&gt;Value</text>
<polygon width="0.127" layer="30">
<vertex x="3.8201" y="-0.9449" curve="-90"/>
<vertex x="2.8652" y="-0.0152" curve="-90.011749"/>
<vertex x="3.8176" y="0.9602" curve="-90"/>
<vertex x="4.7676" y="-0.0178" curve="-90.024193"/>
</polygon>
<polygon width="0.127" layer="29">
<vertex x="3.8176" y="-0.4369" curve="-90.012891"/>
<vertex x="3.3731" y="-0.0127" curve="-90"/>
<vertex x="3.8176" y="0.4546" curve="-90"/>
<vertex x="4.2595" y="-0.0025" curve="-90.012967"/>
</polygon>
<polygon width="0.127" layer="30">
<vertex x="-3.8075" y="-0.9525" curve="-90"/>
<vertex x="-4.7624" y="-0.0228" curve="-90.011749"/>
<vertex x="-3.81" y="0.9526" curve="-90"/>
<vertex x="-2.86" y="-0.0254" curve="-90.024193"/>
</polygon>
<polygon width="0.127" layer="29">
<vertex x="-3.81" y="-0.4445" curve="-90.012891"/>
<vertex x="-4.2545" y="-0.0203" curve="-90"/>
<vertex x="-3.81" y="0.447" curve="-90"/>
<vertex x="-3.3681" y="-0.0101" curve="-90.012967"/>
</polygon>
</package>
</packages>
<symbols>
<symbol name="VCC2">
<wire x1="0.762" y1="1.27" x2="0" y2="2.54" width="0.254" layer="94"/>
<wire x1="0" y1="2.54" x2="-0.762" y2="1.27" width="0.254" layer="94"/>
<text x="-1.016" y="3.556" size="1.778" layer="96">&gt;VALUE</text>
<pin name="VCC" x="0" y="0" visible="off" length="short" direction="sup" rot="R90"/>
</symbol>
<symbol name="GND">
<wire x1="-1.905" y1="0" x2="1.905" y2="0" width="0.254" layer="94"/>
<text x="-2.54" y="-2.54" size="1.778" layer="96">&gt;VALUE</text>
<pin name="GND" x="0" y="2.54" visible="off" length="short" direction="sup" rot="R270"/>
</symbol>
<symbol name="CAP">
<wire x1="0" y1="2.54" x2="0" y2="2.032" width="0.1524" layer="94"/>
<wire x1="0" y1="0" x2="0" y2="0.508" width="0.1524" layer="94"/>
<text x="1.524" y="2.921" size="1.778" layer="95">&gt;NAME</text>
<text x="1.524" y="-2.159" size="1.778" layer="96">&gt;VALUE</text>
<rectangle x1="-2.032" y1="0.508" x2="2.032" y2="1.016" layer="94"/>
<rectangle x1="-2.032" y1="1.524" x2="2.032" y2="2.032" layer="94"/>
<pin name="1" x="0" y="5.08" visible="off" length="short" direction="pas" swaplevel="1" rot="R270"/>
<pin name="2" x="0" y="-2.54" visible="off" length="short" direction="pas" swaplevel="1" rot="R90"/>
</symbol>
<symbol name="RESISTOR">
<wire x1="-2.54" y1="0" x2="-2.159" y2="1.016" width="0.1524" layer="94"/>
<wire x1="-2.159" y1="1.016" x2="-1.524" y2="-1.016" width="0.1524" layer="94"/>
<wire x1="-1.524" y1="-1.016" x2="-0.889" y2="1.016" width="0.1524" layer="94"/>
<wire x1="-0.889" y1="1.016" x2="-0.254" y2="-1.016" width="0.1524" layer="94"/>
<wire x1="-0.254" y1="-1.016" x2="0.381" y2="1.016" width="0.1524" layer="94"/>
<wire x1="0.381" y1="1.016" x2="1.016" y2="-1.016" width="0.1524" layer="94"/>
<wire x1="1.016" y1="-1.016" x2="1.651" y2="1.016" width="0.1524" layer="94"/>
<wire x1="1.651" y1="1.016" x2="2.286" y2="-1.016" width="0.1524" layer="94"/>
<wire x1="2.286" y1="-1.016" x2="2.54" y2="0" width="0.1524" layer="94"/>
<text x="-3.81" y="1.4986" size="1.778" layer="95">&gt;NAME</text>
<text x="-3.81" y="-3.302" size="1.778" layer="96">&gt;VALUE</text>
<pin name="2" x="5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1" rot="R180"/>
<pin name="1" x="-5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="VCC" prefix="P+">
<description>&lt;b&gt;SUPPLY SYMBOL&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="VCC2" x="0" y="0"/>
</gates>
<devices>
<device name="">
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="GND" prefix="GND">
<description>&lt;b&gt;SUPPLY SYMBOL&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="GND" x="0" y="0"/>
</gates>
<devices>
<device name="">
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="CAP" prefix="C" uservalue="yes">
<description>&lt;b&gt;Capacitor&lt;/b&gt;
Standard 0603 ceramic capacitor, and 0.1" leaded capacitor.</description>
<gates>
<gate name="G$1" symbol="CAP" x="0" y="0"/>
</gates>
<devices>
<device name="PTH" package="CAP-PTH-SMALL">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH2" package="CAP-PTH-SMALL2">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0805" package="0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH3" package="CAP-PTH-LARGE">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SMD" package="GRM43D">
<connects>
<connect gate="G$1" pin="1" pad="A"/>
<connect gate="G$1" pin="2" pad="C"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0603-CAP" package="0603-CAP">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0402-CAP" package="0402-CAP">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH1" package="CAP-PTH-5MM">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="_" package="AXIAL-5MM">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="1210" package="1210">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="1206" package="1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="ASMD" package="CTZ3">
<connects>
<connect gate="G$1" pin="1" pad="+"/>
<connect gate="G$1" pin="2" pad="-"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="KIT" package="CAP-PTH-SMALL-KIT">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="RESISTOR" prefix="R" uservalue="yes">
<description>&lt;b&gt;Resistor&lt;/b&gt;
Basic schematic elements and footprints for 0603, 1206, and PTH resistors.</description>
<gates>
<gate name="G$1" symbol="RESISTOR" x="0" y="0"/>
</gates>
<devices>
<device name="1206" package="1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="AXIAL-0.3" package="AXIAL-0.3">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="2010" package="R2010">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0805-RES" package="0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0603-RES" package="0603-RES">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0402-RES" package="0402-RES">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH-1/6W" package="1/6W-RES">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="2512" package="R2512">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH-1/4W" package="AXIAL-0.4">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH-1/2W" package="AXIAL-0.5">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH-1W" package="AXIAL-0.6">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTH-2W" package="AXIAL-0.8">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="KIT" package="AXIAL-0.3-KIT">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="wirepad">
<description>&lt;b&gt;Single Pads&lt;/b&gt;&lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="SMD1,27-2,54">
<description>&lt;b&gt;SMD PAD&lt;/b&gt;</description>
<smd name="1" x="0" y="0" dx="0.8" dy="2" layer="1"/>
<text x="0" y="0" size="0.0254" layer="27">&gt;VALUE</text>
<text x="-0.8" y="-2.4" size="1.27" layer="25" rot="R90">&gt;NAME</text>
</package>
</packages>
<symbols>
<symbol name="PAD">
<wire x1="-1.016" y1="1.016" x2="1.016" y2="-1.016" width="0.254" layer="94"/>
<wire x1="-1.016" y1="-1.016" x2="1.016" y2="1.016" width="0.254" layer="94"/>
<text x="-1.143" y="1.8542" size="1.778" layer="95">&gt;NAME</text>
<text x="-1.143" y="-3.302" size="1.778" layer="96">&gt;VALUE</text>
<pin name="P" x="2.54" y="0" visible="off" length="short" direction="pas" rot="R180"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="SMD2" prefix="PAD" uservalue="yes">
<description>&lt;b&gt;SMD PAD&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="PAD" x="0" y="0"/>
</gates>
<devices>
<device name="" package="SMD1,27-2,54">
<connects>
<connect gate="1" pin="P" pad="1"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="SparkFun-Sensors">
<description>&lt;h3&gt;SparkFun Electronics' preferred foot prints&lt;/h3&gt;
In this library you'll find sensors- accelerometers, gyros, compasses, magnetometers, light sensors, imagers, temp sensors, etc.&lt;br&gt;&lt;br&gt;
We've spent an enormous amount of time creating and checking these footprints and parts, but it is the end user's responsibility to ensure correctness and suitablity for a given componet or application. If you enjoy using this library, please buy one of our products at www.sparkfun.com.
&lt;br&gt;&lt;br&gt;
&lt;b&gt;Licensing:&lt;/b&gt; Creative Commons ShareAlike 4.0 International - https://creativecommons.org/licenses/by-sa/4.0/ 
&lt;br&gt;&lt;br&gt;
You are welcome to use this library for commercial purposes. For attribution, we ask that when you begin to sell your device using our footprint, you email us with a link to the product being sold. We want bragging rights that we helped (in a very small part) to create your 8th world wonder. We would like the opportunity to feature your device on our homepage.</description>
<packages>
<package name="QFN-24-TESTING">
<description>This is the testing package I pulled from the MPU-6050 breakout board. This package is tested and works.</description>
<circle x="-1.78" y="1.78" radius="0.0632" width="0.127" layer="21"/>
<circle x="0" y="0" radius="0.2" width="0.1" layer="51"/>
<wire x1="-2" y1="2" x2="2" y2="2" width="0.127" layer="51"/>
<wire x1="2" y1="2" x2="2" y2="-2" width="0.127" layer="51"/>
<wire x1="2" y1="-2" x2="-2" y2="-2" width="0.127" layer="51"/>
<wire x1="-2" y1="-2" x2="-2" y2="2" width="0.127" layer="51"/>
<wire x1="1.8" y1="2.1" x2="2.1" y2="2.1" width="0.127" layer="21"/>
<wire x1="2.1" y1="2.1" x2="2.1" y2="1.8" width="0.127" layer="21"/>
<wire x1="1.8" y1="-2.1" x2="2.1" y2="-2.1" width="0.127" layer="21"/>
<wire x1="2.1" y1="-2.1" x2="2.1" y2="-1.8" width="0.127" layer="21"/>
<wire x1="-1.8" y1="-2.1" x2="-2.1" y2="-2.1" width="0.127" layer="21"/>
<wire x1="-2.1" y1="-2.1" x2="-2.1" y2="-1.8" width="0.127" layer="21"/>
<wire x1="-2.1" y1="1.8" x2="-1.8" y2="2.1" width="0.127" layer="21"/>
<wire x1="0" y1="0.2" x2="0" y2="1.4" width="0.1" layer="51"/>
<wire x1="-0.2" y1="1.2" x2="0" y2="1.4" width="0.1" layer="51"/>
<wire x1="0" y1="1.4" x2="0.2" y2="1.2" width="0.1" layer="51"/>
<wire x1="0.3" y1="0.7" x2="-0.3" y2="0.7" width="0.1" layer="51" curve="161.075356"/>
<wire x1="0.4" y1="0.8" x2="0.3" y2="0.7" width="0.1" layer="51"/>
<wire x1="0.3" y1="0.7" x2="0.2" y2="0.7" width="0.1" layer="51"/>
<wire x1="0.2" y1="0" x2="1.4" y2="0" width="0.1" layer="51"/>
<wire x1="1.2" y1="0.2" x2="1.4" y2="0" width="0.1" layer="51"/>
<wire x1="1.4" y1="0" x2="1.2" y2="-0.2" width="0.1" layer="51"/>
<wire x1="0.7" y1="-0.3" x2="0.7" y2="0.3" width="0.1" layer="51" curve="161.075356"/>
<wire x1="0.8" y1="-0.4" x2="0.7" y2="-0.3" width="0.1" layer="51"/>
<wire x1="0.7" y1="-0.3" x2="0.7" y2="-0.2" width="0.1" layer="51"/>
<rectangle x1="0.6775" y1="-2.0225" x2="0.7689" y2="-2.0043" layer="200"/>
<rectangle x1="0.7872" y1="-2.0225" x2="0.8055" y2="-2.0043" layer="200"/>
<rectangle x1="2.0308" y1="-2.0225" x2="2.0491" y2="-2.0043" layer="200"/>
<rectangle x1="-1.3708" y1="-2.0043" x2="-1.1696" y2="-1.986" layer="200"/>
<rectangle x1="-0.8587" y1="-2.0043" x2="-0.6758" y2="-1.986" layer="200"/>
<rectangle x1="-0.3466" y1="-2.0043" x2="-0.1637" y2="-1.986" layer="200"/>
<rectangle x1="0.1654" y1="-2.0043" x2="0.3666" y2="-1.986" layer="200"/>
<rectangle x1="0.6775" y1="-2.0043" x2="0.8787" y2="-1.986" layer="200"/>
<rectangle x1="1.1896" y1="-2.0043" x2="1.3907" y2="-1.986" layer="200"/>
<rectangle x1="2.0308" y1="-2.0043" x2="2.0491" y2="-1.986" layer="200"/>
<rectangle x1="-1.389" y1="-1.986" x2="-1.1513" y2="-1.9677" layer="200"/>
<rectangle x1="-0.877" y1="-1.986" x2="-0.6575" y2="-1.9677" layer="200"/>
<rectangle x1="-0.3649" y1="-1.986" x2="-0.1455" y2="-1.9677" layer="200"/>
<rectangle x1="0.1472" y1="-1.986" x2="0.3849" y2="-1.9677" layer="200"/>
<rectangle x1="0.6592" y1="-1.986" x2="0.8787" y2="-1.9677" layer="200"/>
<rectangle x1="1.1713" y1="-1.986" x2="1.3907" y2="-1.9677" layer="200"/>
<rectangle x1="-1.389" y1="-1.9677" x2="-1.1513" y2="-1.9494" layer="200"/>
<rectangle x1="-0.877" y1="-1.9677" x2="-0.6575" y2="-1.9494" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9677" x2="-0.1455" y2="-1.9494" layer="200"/>
<rectangle x1="0.1654" y1="-1.9677" x2="0.3849" y2="-1.9494" layer="200"/>
<rectangle x1="0.6592" y1="-1.9677" x2="0.8787" y2="-1.9494" layer="200"/>
<rectangle x1="1.1713" y1="-1.9677" x2="1.409" y2="-1.9494" layer="200"/>
<rectangle x1="-1.389" y1="-1.9494" x2="-1.1513" y2="-1.9311" layer="200"/>
<rectangle x1="-0.877" y1="-1.9494" x2="-0.6392" y2="-1.9311" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9494" x2="-0.1455" y2="-1.9311" layer="200"/>
<rectangle x1="0.1472" y1="-1.9494" x2="0.3849" y2="-1.9311" layer="200"/>
<rectangle x1="0.6592" y1="-1.9494" x2="0.8787" y2="-1.9311" layer="200"/>
<rectangle x1="1.1713" y1="-1.9494" x2="1.409" y2="-1.9311" layer="200"/>
<rectangle x1="-1.389" y1="-1.9311" x2="-1.1513" y2="-1.9128" layer="200"/>
<rectangle x1="-0.877" y1="-1.9311" x2="-0.6392" y2="-1.9128" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9311" x2="-0.1272" y2="-1.9128" layer="200"/>
<rectangle x1="0.1472" y1="-1.9311" x2="0.3849" y2="-1.9128" layer="200"/>
<rectangle x1="0.6592" y1="-1.9311" x2="0.897" y2="-1.9128" layer="200"/>
<rectangle x1="1.1713" y1="-1.9311" x2="1.409" y2="-1.9128" layer="200"/>
<rectangle x1="-1.389" y1="-1.9128" x2="-1.1513" y2="-1.8945" layer="200"/>
<rectangle x1="-0.877" y1="-1.9128" x2="-0.6392" y2="-1.8945" layer="200"/>
<rectangle x1="-0.3649" y1="-1.9128" x2="-0.1272" y2="-1.8945" layer="200"/>
<rectangle x1="0.1472" y1="-1.9128" x2="0.3849" y2="-1.8945" layer="200"/>
<rectangle x1="0.6409" y1="-1.9128" x2="0.897" y2="-1.8945" layer="200"/>
<rectangle x1="1.153" y1="-1.9128" x2="1.409" y2="-1.8945" layer="200"/>
<rectangle x1="-1.389" y1="-1.8945" x2="-1.133" y2="-1.8762" layer="200"/>
<rectangle x1="-0.877" y1="-1.8945" x2="-0.6392" y2="-1.8762" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8945" x2="-0.1272" y2="-1.8762" layer="200"/>
<rectangle x1="0.1472" y1="-1.8945" x2="0.3849" y2="-1.8762" layer="200"/>
<rectangle x1="0.6409" y1="-1.8945" x2="0.897" y2="-1.8762" layer="200"/>
<rectangle x1="1.153" y1="-1.8945" x2="1.409" y2="-1.8762" layer="200"/>
<rectangle x1="-1.389" y1="-1.8762" x2="-1.133" y2="-1.858" layer="200"/>
<rectangle x1="-0.877" y1="-1.8762" x2="-0.6209" y2="-1.858" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8762" x2="-0.1272" y2="-1.858" layer="200"/>
<rectangle x1="0.1289" y1="-1.8762" x2="0.4032" y2="-1.858" layer="200"/>
<rectangle x1="0.6409" y1="-1.8762" x2="0.897" y2="-1.858" layer="200"/>
<rectangle x1="1.153" y1="-1.8762" x2="1.409" y2="-1.858" layer="200"/>
<rectangle x1="-1.389" y1="-1.858" x2="-1.133" y2="-1.8397" layer="200"/>
<rectangle x1="-0.8953" y1="-1.858" x2="-0.6209" y2="-1.8397" layer="200"/>
<rectangle x1="-0.3832" y1="-1.858" x2="-0.1272" y2="-1.8397" layer="200"/>
<rectangle x1="0.1289" y1="-1.858" x2="0.3849" y2="-1.8397" layer="200"/>
<rectangle x1="0.6409" y1="-1.858" x2="0.897" y2="-1.8397" layer="200"/>
<rectangle x1="1.153" y1="-1.858" x2="1.409" y2="-1.8397" layer="200"/>
<rectangle x1="-1.389" y1="-1.8397" x2="-1.1513" y2="-1.8214" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8397" x2="-0.6209" y2="-1.8214" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8397" x2="-0.1272" y2="-1.8214" layer="200"/>
<rectangle x1="0.1289" y1="-1.8397" x2="0.3849" y2="-1.8214" layer="200"/>
<rectangle x1="0.6409" y1="-1.8397" x2="0.897" y2="-1.8214" layer="200"/>
<rectangle x1="1.153" y1="-1.8397" x2="1.409" y2="-1.8214" layer="200"/>
<rectangle x1="-1.389" y1="-1.8214" x2="-1.1513" y2="-1.8031" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8214" x2="-0.6209" y2="-1.8031" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8214" x2="-0.1089" y2="-1.8031" layer="200"/>
<rectangle x1="0.1289" y1="-1.8214" x2="0.3849" y2="-1.8031" layer="200"/>
<rectangle x1="0.6409" y1="-1.8214" x2="0.897" y2="-1.8031" layer="200"/>
<rectangle x1="1.153" y1="-1.8214" x2="1.409" y2="-1.8031" layer="200"/>
<rectangle x1="-1.389" y1="-1.8031" x2="-1.1513" y2="-1.7848" layer="200"/>
<rectangle x1="-0.8953" y1="-1.8031" x2="-0.6392" y2="-1.7848" layer="200"/>
<rectangle x1="-0.3832" y1="-1.8031" x2="-0.1272" y2="-1.7848" layer="200"/>
<rectangle x1="0.1289" y1="-1.8031" x2="0.3849" y2="-1.7848" layer="200"/>
<rectangle x1="0.6409" y1="-1.8031" x2="0.897" y2="-1.7848" layer="200"/>
<rectangle x1="1.153" y1="-1.8031" x2="1.409" y2="-1.7848" layer="200"/>
<rectangle x1="-1.389" y1="-1.7848" x2="-1.133" y2="-1.7665" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7848" x2="-0.6209" y2="-1.7665" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7848" x2="-0.1272" y2="-1.7665" layer="200"/>
<rectangle x1="0.1289" y1="-1.7848" x2="0.3849" y2="-1.7665" layer="200"/>
<rectangle x1="0.6409" y1="-1.7848" x2="0.897" y2="-1.7665" layer="200"/>
<rectangle x1="1.153" y1="-1.7848" x2="1.3907" y2="-1.7665" layer="200"/>
<rectangle x1="-1.3708" y1="-1.7665" x2="-1.133" y2="-1.7482" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7665" x2="-0.6209" y2="-1.7482" layer="200"/>
<rectangle x1="-0.3649" y1="-1.7665" x2="-0.1272" y2="-1.7482" layer="200"/>
<rectangle x1="0.1289" y1="-1.7665" x2="0.3849" y2="-1.7482" layer="200"/>
<rectangle x1="0.6409" y1="-1.7665" x2="0.897" y2="-1.7482" layer="200"/>
<rectangle x1="1.153" y1="-1.7665" x2="1.3907" y2="-1.7482" layer="200"/>
<rectangle x1="-1.3525" y1="-1.7482" x2="-1.133" y2="-1.7299" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7482" x2="-0.6209" y2="-1.7299" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7482" x2="-0.1272" y2="-1.7299" layer="200"/>
<rectangle x1="0.1289" y1="-1.7482" x2="0.3849" y2="-1.7299" layer="200"/>
<rectangle x1="0.6409" y1="-1.7482" x2="0.897" y2="-1.7299" layer="200"/>
<rectangle x1="1.153" y1="-1.7482" x2="1.3724" y2="-1.7299" layer="200"/>
<rectangle x1="-1.3342" y1="-1.7299" x2="-1.1513" y2="-1.7116" layer="200"/>
<rectangle x1="-0.8953" y1="-1.7299" x2="-0.6209" y2="-1.7116" layer="200"/>
<rectangle x1="-0.3832" y1="-1.7299" x2="-0.1272" y2="-1.7116" layer="200"/>
<rectangle x1="0.1289" y1="-1.7299" x2="0.3849" y2="-1.7116" layer="200"/>
<rectangle x1="0.6409" y1="-1.7299" x2="0.897" y2="-1.7116" layer="200"/>
<rectangle x1="1.153" y1="-1.7299" x2="1.3542" y2="-1.7116" layer="200"/>
<rectangle x1="-1.3159" y1="-1.7116" x2="-1.1513" y2="-1.6934" layer="200"/>
<rectangle x1="-0.877" y1="-1.7116" x2="-0.6392" y2="-1.6934" layer="200"/>
<rectangle x1="-0.3649" y1="-1.7116" x2="-0.1272" y2="-1.6934" layer="200"/>
<rectangle x1="0.1472" y1="-1.7116" x2="0.3849" y2="-1.6934" layer="200"/>
<rectangle x1="0.6592" y1="-1.7116" x2="0.897" y2="-1.6934" layer="200"/>
<rectangle x1="1.1713" y1="-1.7116" x2="1.3176" y2="-1.6934" layer="200"/>
<rectangle x1="-1.2793" y1="-1.6934" x2="-1.1696" y2="-1.6751" layer="200"/>
<rectangle x1="-0.8587" y1="-1.6934" x2="-0.6575" y2="-1.6751" layer="200"/>
<rectangle x1="-0.3466" y1="-1.6934" x2="-0.1455" y2="-1.6751" layer="200"/>
<rectangle x1="0.1654" y1="-1.6934" x2="0.3666" y2="-1.6751" layer="200"/>
<rectangle x1="0.6592" y1="-1.6934" x2="0.8787" y2="-1.6751" layer="200"/>
<rectangle x1="1.2079" y1="-1.6934" x2="1.281" y2="-1.6751" layer="200"/>
<rectangle x1="-1.9377" y1="-1.3825" x2="-1.7365" y2="-1.3642" layer="200"/>
<rectangle x1="1.7748" y1="-1.3825" x2="1.8479" y2="-1.3642" layer="200"/>
<rectangle x1="1.8845" y1="-1.3825" x2="1.9394" y2="-1.3642" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3642" x2="-1.7182" y2="-1.3459" layer="200"/>
<rectangle x1="-1.1513" y1="-1.3642" x2="-1.0599" y2="-1.3459" layer="200"/>
<rectangle x1="-1.0416" y1="-1.3642" x2="-0.9684" y2="-1.3459" layer="200"/>
<rectangle x1="-0.9501" y1="-1.3642" x2="-0.5112" y2="-1.3459" layer="200"/>
<rectangle x1="-0.4746" y1="-1.3642" x2="-0.4564" y2="-1.3459" layer="200"/>
<rectangle x1="-0.4381" y1="-1.3642" x2="-0.31" y2="-1.3459" layer="200"/>
<rectangle x1="-0.2918" y1="-1.3642" x2="-0.0357" y2="-1.3459" layer="200"/>
<rectangle x1="0.0008" y1="-1.3642" x2="0.8055" y2="-1.3459" layer="200"/>
<rectangle x1="0.8238" y1="-1.3642" x2="0.897" y2="-1.3459" layer="200"/>
<rectangle x1="0.9152" y1="-1.3642" x2="1.025" y2="-1.3459" layer="200"/>
<rectangle x1="1.0616" y1="-1.3642" x2="1.0981" y2="-1.3459" layer="200"/>
<rectangle x1="1.153" y1="-1.3642" x2="1.1713" y2="-1.3459" layer="200"/>
<rectangle x1="1.7199" y1="-1.3642" x2="2.0308" y2="-1.3459" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3459" x2="-1.6816" y2="-1.3276" layer="200"/>
<rectangle x1="-1.261" y1="-1.3459" x2="1.2627" y2="-1.3276" layer="200"/>
<rectangle x1="1.7199" y1="-1.3459" x2="2.0308" y2="-1.3276" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3276" x2="-1.6816" y2="-1.3093" layer="200"/>
<rectangle x1="-1.2793" y1="-1.3276" x2="1.2993" y2="-1.3093" layer="200"/>
<rectangle x1="1.6833" y1="-1.3276" x2="2.0491" y2="-1.3093" layer="200"/>
<rectangle x1="-1.9925" y1="-1.3093" x2="-1.6634" y2="-1.291" layer="200"/>
<rectangle x1="-1.2976" y1="-1.3093" x2="1.2993" y2="-1.291" layer="200"/>
<rectangle x1="1.6833" y1="-1.3093" x2="2.0491" y2="-1.291" layer="200"/>
<rectangle x1="-1.9925" y1="-1.291" x2="-1.6451" y2="-1.2727" layer="200"/>
<rectangle x1="-1.2976" y1="-1.291" x2="1.3176" y2="-1.2727" layer="200"/>
<rectangle x1="1.6651" y1="-1.291" x2="2.0491" y2="-1.2727" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2727" x2="-1.6268" y2="-1.2544" layer="200"/>
<rectangle x1="-1.2976" y1="-1.2727" x2="1.3176" y2="-1.2544" layer="200"/>
<rectangle x1="1.6468" y1="-1.2727" x2="2.0491" y2="-1.2544" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2544" x2="-1.6268" y2="-1.2362" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2544" x2="1.3176" y2="-1.2362" layer="200"/>
<rectangle x1="1.6468" y1="-1.2544" x2="2.0491" y2="-1.2362" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2362" x2="-1.6268" y2="-1.2179" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2362" x2="1.3359" y2="-1.2179" layer="200"/>
<rectangle x1="1.6468" y1="-1.2362" x2="2.0491" y2="-1.2179" layer="200"/>
<rectangle x1="-1.9925" y1="-1.2179" x2="-1.6268" y2="-1.1996" layer="200"/>
<rectangle x1="-1.3159" y1="-1.2179" x2="1.3359" y2="-1.1996" layer="200"/>
<rectangle x1="1.6468" y1="-1.2179" x2="2.0491" y2="-1.1996" layer="200"/>
<rectangle x1="-1.9925" y1="-1.1996" x2="-1.6268" y2="-1.1813" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1996" x2="1.3176" y2="-1.1813" layer="200"/>
<rectangle x1="1.6468" y1="-1.1996" x2="2.0491" y2="-1.1813" layer="200"/>
<rectangle x1="-1.9925" y1="-1.1813" x2="-1.6268" y2="-1.163" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1813" x2="1.3359" y2="-1.163" layer="200"/>
<rectangle x1="1.6468" y1="-1.1813" x2="2.0491" y2="-1.163" layer="200"/>
<rectangle x1="-1.9925" y1="-1.163" x2="-1.9743" y2="-1.1447" layer="200"/>
<rectangle x1="-1.9377" y1="-1.163" x2="-1.6451" y2="-1.1447" layer="200"/>
<rectangle x1="-1.3159" y1="-1.163" x2="1.3359" y2="-1.1447" layer="200"/>
<rectangle x1="1.6651" y1="-1.163" x2="1.9577" y2="-1.1447" layer="200"/>
<rectangle x1="2.0125" y1="-1.163" x2="2.0491" y2="-1.1447" layer="200"/>
<rectangle x1="-1.9011" y1="-1.1447" x2="-1.8828" y2="-1.1264" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1447" x2="1.3359" y2="-1.1264" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1264" x2="1.3359" y2="-1.1081" layer="200"/>
<rectangle x1="-1.3159" y1="-1.1081" x2="1.3359" y2="-1.0899" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0899" x2="1.3359" y2="-1.0716" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0716" x2="1.3359" y2="-1.0533" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0533" x2="1.3359" y2="-1.035" layer="200"/>
<rectangle x1="-1.3159" y1="-1.035" x2="1.3359" y2="-1.0167" layer="200"/>
<rectangle x1="-1.3159" y1="-1.0167" x2="1.3359" y2="-0.9984" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9984" x2="1.3359" y2="-0.9801" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9801" x2="1.3359" y2="-0.9618" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9618" x2="1.3359" y2="-0.9436" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9436" x2="1.3359" y2="-0.9253" layer="200"/>
<rectangle x1="-1.3159" y1="-0.9253" x2="1.3359" y2="-0.907" layer="200"/>
<rectangle x1="-1.3159" y1="-0.907" x2="1.3359" y2="-0.8887" layer="200"/>
<rectangle x1="-1.8645" y1="-0.8887" x2="-1.7365" y2="-0.8704" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8887" x2="1.3359" y2="-0.8704" layer="200"/>
<rectangle x1="1.8114" y1="-0.8887" x2="1.8296" y2="-0.8704" layer="200"/>
<rectangle x1="1.8662" y1="-0.8887" x2="1.9028" y2="-0.8704" layer="200"/>
<rectangle x1="-1.9377" y1="-0.8704" x2="-1.6451" y2="-0.8521" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8704" x2="1.3359" y2="-0.8521" layer="200"/>
<rectangle x1="1.6468" y1="-0.8704" x2="1.9577" y2="-0.8521" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8521" x2="-1.6268" y2="-0.8338" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8521" x2="1.3359" y2="-0.8338" layer="200"/>
<rectangle x1="1.6468" y1="-0.8521" x2="2.0308" y2="-0.8338" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8338" x2="-1.6268" y2="-0.8155" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8338" x2="1.3359" y2="-0.8155" layer="200"/>
<rectangle x1="1.6468" y1="-0.8338" x2="2.0491" y2="-0.8155" layer="200"/>
<rectangle x1="-1.9925" y1="-0.8155" x2="-1.6268" y2="-0.7972" layer="200"/>
<rectangle x1="-1.3159" y1="-0.8155" x2="1.3359" y2="-0.7972" layer="200"/>
<rectangle x1="1.6468" y1="-0.8155" x2="2.0491" y2="-0.7972" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7972" x2="-1.6268" y2="-0.779" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7972" x2="1.3359" y2="-0.779" layer="200"/>
<rectangle x1="1.6468" y1="-0.7972" x2="2.0491" y2="-0.779" layer="200"/>
<rectangle x1="-1.9925" y1="-0.779" x2="-1.6268" y2="-0.7607" layer="200"/>
<rectangle x1="-1.3159" y1="-0.779" x2="1.3359" y2="-0.7607" layer="200"/>
<rectangle x1="1.6468" y1="-0.779" x2="2.0491" y2="-0.7607" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7607" x2="-1.6268" y2="-0.7424" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7607" x2="1.3359" y2="-0.7424" layer="200"/>
<rectangle x1="1.6468" y1="-0.7607" x2="2.0491" y2="-0.7424" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7424" x2="-1.6268" y2="-0.7241" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7424" x2="1.3359" y2="-0.7241" layer="200"/>
<rectangle x1="1.6468" y1="-0.7424" x2="2.0491" y2="-0.7241" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7241" x2="-1.6268" y2="-0.7058" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7241" x2="1.3359" y2="-0.7058" layer="200"/>
<rectangle x1="1.6468" y1="-0.7241" x2="2.0491" y2="-0.7058" layer="200"/>
<rectangle x1="-1.9925" y1="-0.7058" x2="-1.6268" y2="-0.6875" layer="200"/>
<rectangle x1="-1.3159" y1="-0.7058" x2="1.3359" y2="-0.6875" layer="200"/>
<rectangle x1="1.6468" y1="-0.7058" x2="2.0491" y2="-0.6875" layer="200"/>
<rectangle x1="-1.9925" y1="-0.6875" x2="-1.6268" y2="-0.6692" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6875" x2="1.3359" y2="-0.6692" layer="200"/>
<rectangle x1="1.6468" y1="-0.6875" x2="2.0491" y2="-0.6692" layer="200"/>
<rectangle x1="-1.956" y1="-0.6692" x2="-1.6451" y2="-0.6509" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6692" x2="1.3359" y2="-0.6509" layer="200"/>
<rectangle x1="1.6468" y1="-0.6692" x2="1.9577" y2="-0.6509" layer="200"/>
<rectangle x1="1.9942" y1="-0.6692" x2="2.0491" y2="-0.6509" layer="200"/>
<rectangle x1="-1.8462" y1="-0.6509" x2="-1.7365" y2="-0.6327" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6509" x2="1.3359" y2="-0.6327" layer="200"/>
<rectangle x1="1.6833" y1="-0.6509" x2="1.7016" y2="-0.6327" layer="200"/>
<rectangle x1="1.7199" y1="-0.6509" x2="1.7748" y2="-0.6327" layer="200"/>
<rectangle x1="1.8662" y1="-0.6509" x2="1.9211" y2="-0.6327" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6327" x2="1.3359" y2="-0.6144" layer="200"/>
<rectangle x1="-1.3159" y1="-0.6144" x2="1.3359" y2="-0.5961" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5961" x2="1.3359" y2="-0.5778" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5778" x2="1.3359" y2="-0.5595" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5595" x2="1.3359" y2="-0.5412" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5412" x2="1.3359" y2="-0.5229" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5229" x2="1.3359" y2="-0.5046" layer="200"/>
<rectangle x1="-1.3159" y1="-0.5046" x2="1.3359" y2="-0.4864" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4864" x2="1.3359" y2="-0.4681" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4681" x2="1.3359" y2="-0.4498" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4498" x2="1.3359" y2="-0.4315" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4315" x2="1.3359" y2="-0.4132" layer="200"/>
<rectangle x1="-1.3159" y1="-0.4132" x2="1.3359" y2="-0.3949" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3949" x2="1.3359" y2="-0.3766" layer="200"/>
<rectangle x1="-1.9194" y1="-0.3766" x2="-1.6268" y2="-0.3583" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3766" x2="1.3359" y2="-0.3583" layer="200"/>
<rectangle x1="1.6651" y1="-0.3766" x2="1.9394" y2="-0.3583" layer="200"/>
<rectangle x1="1.976" y1="-0.3766" x2="1.9942" y2="-0.3583" layer="200"/>
<rectangle x1="-1.9743" y1="-0.3583" x2="-1.6268" y2="-0.34" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3583" x2="1.3359" y2="-0.34" layer="200"/>
<rectangle x1="1.6468" y1="-0.3583" x2="2.0125" y2="-0.34" layer="200"/>
<rectangle x1="-1.9925" y1="-0.34" x2="-1.6268" y2="-0.3218" layer="200"/>
<rectangle x1="-1.3159" y1="-0.34" x2="1.3359" y2="-0.3218" layer="200"/>
<rectangle x1="1.6468" y1="-0.34" x2="2.0491" y2="-0.3218" layer="200"/>
<rectangle x1="-1.9925" y1="-0.3218" x2="-1.6268" y2="-0.3035" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3218" x2="1.3359" y2="-0.3035" layer="200"/>
<rectangle x1="1.6468" y1="-0.3218" x2="2.0491" y2="-0.3035" layer="200"/>
<rectangle x1="-1.9925" y1="-0.3035" x2="-1.6268" y2="-0.2852" layer="200"/>
<rectangle x1="-1.3159" y1="-0.3035" x2="1.3359" y2="-0.2852" layer="200"/>
<rectangle x1="1.6285" y1="-0.3035" x2="2.0491" y2="-0.2852" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2852" x2="-1.6268" y2="-0.2669" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2852" x2="1.3359" y2="-0.2669" layer="200"/>
<rectangle x1="1.6468" y1="-0.2852" x2="2.0308" y2="-0.2669" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2669" x2="-1.6268" y2="-0.2486" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2669" x2="1.3359" y2="-0.2486" layer="200"/>
<rectangle x1="1.6468" y1="-0.2669" x2="2.0308" y2="-0.2486" layer="200"/>
<rectangle x1="-1.9925" y1="-0.2486" x2="-1.6268" y2="-0.2303" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2486" x2="1.3359" y2="-0.2303" layer="200"/>
<rectangle x1="1.6285" y1="-0.2486" x2="2.0491" y2="-0.2303" layer="200"/>
<rectangle x1="-1.9743" y1="-0.2303" x2="-1.6268" y2="-0.212" layer="200"/>
<rectangle x1="-1.3159" y1="-0.2303" x2="1.3359" y2="-0.212" layer="200"/>
<rectangle x1="1.6285" y1="-0.2303" x2="2.0491" y2="-0.212" layer="200"/>
<rectangle x1="-1.9743" y1="-0.212" x2="-1.6268" y2="-0.1937" layer="200"/>
<rectangle x1="-1.3159" y1="-0.212" x2="1.3359" y2="-0.1937" layer="200"/>
<rectangle x1="1.6285" y1="-0.212" x2="2.0491" y2="-0.1937" layer="200"/>
<rectangle x1="-1.9925" y1="-0.1937" x2="-1.6268" y2="-0.1755" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1937" x2="1.3359" y2="-0.1755" layer="200"/>
<rectangle x1="1.6468" y1="-0.1937" x2="2.0491" y2="-0.1755" layer="200"/>
<rectangle x1="-1.9743" y1="-0.1755" x2="-1.6268" y2="-0.1572" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1755" x2="1.3359" y2="-0.1572" layer="200"/>
<rectangle x1="1.6468" y1="-0.1755" x2="2.0491" y2="-0.1572" layer="200"/>
<rectangle x1="-1.9011" y1="-0.1572" x2="-1.6634" y2="-0.1389" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1572" x2="1.3359" y2="-0.1389" layer="200"/>
<rectangle x1="1.7016" y1="-0.1572" x2="1.9394" y2="-0.1389" layer="200"/>
<rectangle x1="1.9942" y1="-0.1572" x2="2.0491" y2="-0.1389" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1389" x2="1.3359" y2="-0.1206" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1206" x2="1.3359" y2="-0.1023" layer="200"/>
<rectangle x1="2.0308" y1="-0.1206" x2="2.0491" y2="-0.1023" layer="200"/>
<rectangle x1="-1.3159" y1="-0.1023" x2="1.3359" y2="-0.084" layer="200"/>
<rectangle x1="2.0308" y1="-0.1023" x2="2.0491" y2="-0.084" layer="200"/>
<rectangle x1="-1.3159" y1="-0.084" x2="1.3359" y2="-0.0657" layer="200"/>
<rectangle x1="2.0308" y1="-0.084" x2="2.0491" y2="-0.0657" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0657" x2="1.3359" y2="-0.0474" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0474" x2="1.3176" y2="-0.0292" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0292" x2="1.3176" y2="-0.0109" layer="200"/>
<rectangle x1="-1.3159" y1="-0.0109" x2="1.3176" y2="0.0074" layer="200"/>
<rectangle x1="-1.3159" y1="0.0074" x2="1.3176" y2="0.0257" layer="200"/>
<rectangle x1="2.0308" y1="0.0074" x2="2.0491" y2="0.0257" layer="200"/>
<rectangle x1="-1.3159" y1="0.0257" x2="1.3176" y2="0.044" layer="200"/>
<rectangle x1="-1.3159" y1="0.044" x2="1.3176" y2="0.0623" layer="200"/>
<rectangle x1="-1.3159" y1="0.0623" x2="1.3176" y2="0.0806" layer="200"/>
<rectangle x1="-1.3159" y1="0.0806" x2="1.3176" y2="0.0989" layer="200"/>
<rectangle x1="-1.3159" y1="0.0989" x2="1.3359" y2="0.1172" layer="200"/>
<rectangle x1="-1.9011" y1="0.1172" x2="-1.6451" y2="0.1354" layer="200"/>
<rectangle x1="-1.3159" y1="0.1172" x2="1.3359" y2="0.1354" layer="200"/>
<rectangle x1="1.6833" y1="0.1172" x2="1.7199" y2="0.1354" layer="200"/>
<rectangle x1="1.7382" y1="0.1172" x2="1.8662" y2="0.1354" layer="200"/>
<rectangle x1="1.8845" y1="0.1172" x2="1.9211" y2="0.1354" layer="200"/>
<rectangle x1="-1.9743" y1="0.1354" x2="-1.6268" y2="0.1537" layer="200"/>
<rectangle x1="-1.3159" y1="0.1354" x2="1.3359" y2="0.1537" layer="200"/>
<rectangle x1="1.6468" y1="0.1354" x2="1.9942" y2="0.1537" layer="200"/>
<rectangle x1="-1.9925" y1="0.1537" x2="-1.6268" y2="0.172" layer="200"/>
<rectangle x1="-1.3159" y1="0.1537" x2="1.3359" y2="0.172" layer="200"/>
<rectangle x1="1.6468" y1="0.1537" x2="2.0491" y2="0.172" layer="200"/>
<rectangle x1="-1.9925" y1="0.172" x2="-1.6085" y2="0.1903" layer="200"/>
<rectangle x1="-1.3159" y1="0.172" x2="1.3359" y2="0.1903" layer="200"/>
<rectangle x1="1.6285" y1="0.172" x2="2.0491" y2="0.1903" layer="200"/>
<rectangle x1="-1.9925" y1="0.1903" x2="-1.6085" y2="0.2086" layer="200"/>
<rectangle x1="-1.3159" y1="0.1903" x2="1.3359" y2="0.2086" layer="200"/>
<rectangle x1="1.6285" y1="0.1903" x2="2.0491" y2="0.2086" layer="200"/>
<rectangle x1="-1.9925" y1="0.2086" x2="-1.6085" y2="0.2269" layer="200"/>
<rectangle x1="-1.3159" y1="0.2086" x2="1.3359" y2="0.2269" layer="200"/>
<rectangle x1="1.6285" y1="0.2086" x2="2.0491" y2="0.2269" layer="200"/>
<rectangle x1="-1.9925" y1="0.2269" x2="-1.6085" y2="0.2452" layer="200"/>
<rectangle x1="-1.3159" y1="0.2269" x2="1.3359" y2="0.2452" layer="200"/>
<rectangle x1="1.6285" y1="0.2269" x2="2.0491" y2="0.2452" layer="200"/>
<rectangle x1="-1.9925" y1="0.2452" x2="-1.6085" y2="0.2635" layer="200"/>
<rectangle x1="-1.3159" y1="0.2452" x2="1.3359" y2="0.2635" layer="200"/>
<rectangle x1="1.6285" y1="0.2452" x2="2.0491" y2="0.2635" layer="200"/>
<rectangle x1="-1.9925" y1="0.2635" x2="-1.6085" y2="0.2817" layer="200"/>
<rectangle x1="-1.3159" y1="0.2635" x2="1.3359" y2="0.2817" layer="200"/>
<rectangle x1="1.6285" y1="0.2635" x2="2.0491" y2="0.2817" layer="200"/>
<rectangle x1="-1.9925" y1="0.2817" x2="-1.6268" y2="0.3" layer="200"/>
<rectangle x1="-1.3159" y1="0.2817" x2="1.3359" y2="0.3" layer="200"/>
<rectangle x1="1.6285" y1="0.2817" x2="2.0491" y2="0.3" layer="200"/>
<rectangle x1="-1.9925" y1="0.3" x2="-1.6268" y2="0.3183" layer="200"/>
<rectangle x1="-1.3159" y1="0.3" x2="1.3359" y2="0.3183" layer="200"/>
<rectangle x1="1.6285" y1="0.3" x2="2.0491" y2="0.3183" layer="200"/>
<rectangle x1="-1.9925" y1="0.3183" x2="-1.6268" y2="0.3366" layer="200"/>
<rectangle x1="-1.3159" y1="0.3183" x2="1.3359" y2="0.3366" layer="200"/>
<rectangle x1="1.6468" y1="0.3183" x2="2.0491" y2="0.3366" layer="200"/>
<rectangle x1="-1.9925" y1="0.3366" x2="-1.9377" y2="0.3549" layer="200"/>
<rectangle x1="-1.9194" y1="0.3366" x2="-1.6451" y2="0.3549" layer="200"/>
<rectangle x1="-1.3159" y1="0.3366" x2="1.3359" y2="0.3549" layer="200"/>
<rectangle x1="1.6468" y1="0.3366" x2="1.6651" y2="0.3549" layer="200"/>
<rectangle x1="1.6833" y1="0.3366" x2="1.9211" y2="0.3549" layer="200"/>
<rectangle x1="1.9942" y1="0.3366" x2="2.0491" y2="0.3549" layer="200"/>
<rectangle x1="-1.9925" y1="0.3549" x2="-1.9743" y2="0.3732" layer="200"/>
<rectangle x1="-1.3159" y1="0.3549" x2="1.3359" y2="0.3732" layer="200"/>
<rectangle x1="2.0308" y1="0.3549" x2="2.0491" y2="0.3732" layer="200"/>
<rectangle x1="-1.3159" y1="0.3732" x2="1.3176" y2="0.3915" layer="200"/>
<rectangle x1="-1.3159" y1="0.3915" x2="1.3176" y2="0.4098" layer="200"/>
<rectangle x1="-1.3159" y1="0.4098" x2="1.3176" y2="0.428" layer="200"/>
<rectangle x1="-1.3159" y1="0.428" x2="1.3176" y2="0.4463" layer="200"/>
<rectangle x1="-1.3159" y1="0.4463" x2="1.3176" y2="0.4646" layer="200"/>
<rectangle x1="2.0308" y1="0.4463" x2="2.0491" y2="0.4646" layer="200"/>
<rectangle x1="-1.3159" y1="0.4646" x2="1.3176" y2="0.4829" layer="200"/>
<rectangle x1="2.0308" y1="0.4646" x2="2.0491" y2="0.4829" layer="200"/>
<rectangle x1="-1.3159" y1="0.4829" x2="1.3176" y2="0.5012" layer="200"/>
<rectangle x1="-1.3159" y1="0.5012" x2="1.3176" y2="0.5195" layer="200"/>
<rectangle x1="-1.3159" y1="0.5195" x2="1.3176" y2="0.5378" layer="200"/>
<rectangle x1="-1.3159" y1="0.5378" x2="1.3359" y2="0.5561" layer="200"/>
<rectangle x1="-1.3159" y1="0.5561" x2="1.3359" y2="0.5744" layer="200"/>
<rectangle x1="-1.3159" y1="0.5744" x2="1.3176" y2="0.5926" layer="200"/>
<rectangle x1="-1.3159" y1="0.5926" x2="1.3176" y2="0.6109" layer="200"/>
<rectangle x1="-1.9011" y1="0.6109" x2="-1.6816" y2="0.6292" layer="200"/>
<rectangle x1="-1.3159" y1="0.6109" x2="1.3176" y2="0.6292" layer="200"/>
<rectangle x1="1.7199" y1="0.6109" x2="1.7565" y2="0.6292" layer="200"/>
<rectangle x1="1.7748" y1="0.6109" x2="1.7931" y2="0.6292" layer="200"/>
<rectangle x1="1.8479" y1="0.6109" x2="1.8662" y2="0.6292" layer="200"/>
<rectangle x1="-1.9377" y1="0.6292" x2="-1.6268" y2="0.6475" layer="200"/>
<rectangle x1="-1.3159" y1="0.6292" x2="1.3176" y2="0.6475" layer="200"/>
<rectangle x1="1.6468" y1="0.6292" x2="1.9942" y2="0.6475" layer="200"/>
<rectangle x1="2.0308" y1="0.6292" x2="2.0491" y2="0.6475" layer="200"/>
<rectangle x1="-1.9925" y1="0.6475" x2="-1.6268" y2="0.6658" layer="200"/>
<rectangle x1="-1.3159" y1="0.6475" x2="1.3176" y2="0.6658" layer="200"/>
<rectangle x1="1.6285" y1="0.6475" x2="2.0308" y2="0.6658" layer="200"/>
<rectangle x1="-1.9925" y1="0.6658" x2="-1.6085" y2="0.6841" layer="200"/>
<rectangle x1="-1.3159" y1="0.6658" x2="1.3176" y2="0.6841" layer="200"/>
<rectangle x1="1.6285" y1="0.6658" x2="2.0308" y2="0.6841" layer="200"/>
<rectangle x1="-1.9925" y1="0.6841" x2="-1.6085" y2="0.7024" layer="200"/>
<rectangle x1="-1.3159" y1="0.6841" x2="1.3359" y2="0.7024" layer="200"/>
<rectangle x1="1.6285" y1="0.6841" x2="2.0491" y2="0.7024" layer="200"/>
<rectangle x1="-1.9925" y1="0.7024" x2="-1.6085" y2="0.7207" layer="200"/>
<rectangle x1="-1.3159" y1="0.7024" x2="1.3359" y2="0.7207" layer="200"/>
<rectangle x1="1.6285" y1="0.7024" x2="2.0491" y2="0.7207" layer="200"/>
<rectangle x1="-1.9925" y1="0.7207" x2="-1.6085" y2="0.7389" layer="200"/>
<rectangle x1="-1.3159" y1="0.7207" x2="1.3176" y2="0.7389" layer="200"/>
<rectangle x1="1.6285" y1="0.7207" x2="2.0491" y2="0.7389" layer="200"/>
<rectangle x1="-1.9925" y1="0.7389" x2="-1.6085" y2="0.7572" layer="200"/>
<rectangle x1="-1.3159" y1="0.7389" x2="1.3176" y2="0.7572" layer="200"/>
<rectangle x1="1.6285" y1="0.7389" x2="2.0491" y2="0.7572" layer="200"/>
<rectangle x1="-1.9925" y1="0.7572" x2="-1.6085" y2="0.7755" layer="200"/>
<rectangle x1="-1.3159" y1="0.7572" x2="1.3176" y2="0.7755" layer="200"/>
<rectangle x1="1.6285" y1="0.7572" x2="2.0491" y2="0.7755" layer="200"/>
<rectangle x1="-1.9925" y1="0.7755" x2="-1.6085" y2="0.7938" layer="200"/>
<rectangle x1="-1.3159" y1="0.7755" x2="1.3176" y2="0.7938" layer="200"/>
<rectangle x1="1.6285" y1="0.7755" x2="2.0491" y2="0.7938" layer="200"/>
<rectangle x1="-1.9925" y1="0.7938" x2="-1.6085" y2="0.8121" layer="200"/>
<rectangle x1="-1.2976" y1="0.7938" x2="1.3176" y2="0.8121" layer="200"/>
<rectangle x1="1.6285" y1="0.7938" x2="2.0491" y2="0.8121" layer="200"/>
<rectangle x1="-1.9925" y1="0.8121" x2="-1.6085" y2="0.8304" layer="200"/>
<rectangle x1="-1.3159" y1="0.8121" x2="1.3176" y2="0.8304" layer="200"/>
<rectangle x1="1.6468" y1="0.8121" x2="2.0491" y2="0.8304" layer="200"/>
<rectangle x1="-1.9925" y1="0.8304" x2="-1.6268" y2="0.8487" layer="200"/>
<rectangle x1="-1.3159" y1="0.8304" x2="1.3359" y2="0.8487" layer="200"/>
<rectangle x1="1.6651" y1="0.8304" x2="2.0491" y2="0.8487" layer="200"/>
<rectangle x1="-1.9925" y1="0.8487" x2="-1.956" y2="0.867" layer="200"/>
<rectangle x1="-1.8462" y1="0.8487" x2="-1.828" y2="0.867" layer="200"/>
<rectangle x1="-1.2976" y1="0.8487" x2="1.3176" y2="0.867" layer="200"/>
<rectangle x1="1.8114" y1="0.8487" x2="1.8296" y2="0.867" layer="200"/>
<rectangle x1="2.0125" y1="0.8487" x2="2.0491" y2="0.867" layer="200"/>
<rectangle x1="-1.9925" y1="0.867" x2="-1.9743" y2="0.8852" layer="200"/>
<rectangle x1="-1.2976" y1="0.867" x2="1.3176" y2="0.8852" layer="200"/>
<rectangle x1="2.0308" y1="0.867" x2="2.0491" y2="0.8852" layer="200"/>
<rectangle x1="-1.2976" y1="0.8852" x2="1.3176" y2="0.9035" layer="200"/>
<rectangle x1="-1.3159" y1="0.9035" x2="1.3176" y2="0.9218" layer="200"/>
<rectangle x1="-1.3159" y1="0.9218" x2="1.3176" y2="0.9401" layer="200"/>
<rectangle x1="-1.2976" y1="0.9401" x2="1.3176" y2="0.9584" layer="200"/>
<rectangle x1="2.0308" y1="0.9401" x2="2.0491" y2="0.9584" layer="200"/>
<rectangle x1="-1.2976" y1="0.9584" x2="1.3176" y2="0.9767" layer="200"/>
<rectangle x1="2.0308" y1="0.9584" x2="2.0491" y2="0.9767" layer="200"/>
<rectangle x1="-1.2976" y1="0.9767" x2="1.3359" y2="0.995" layer="200"/>
<rectangle x1="2.0308" y1="0.9767" x2="2.0491" y2="0.995" layer="200"/>
<rectangle x1="-1.2976" y1="0.995" x2="1.3359" y2="1.0133" layer="200"/>
<rectangle x1="2.0308" y1="0.995" x2="2.0491" y2="1.0133" layer="200"/>
<rectangle x1="-1.2976" y1="1.0133" x2="1.3176" y2="1.0316" layer="200"/>
<rectangle x1="2.0308" y1="1.0133" x2="2.0491" y2="1.0316" layer="200"/>
<rectangle x1="-1.2793" y1="1.0316" x2="1.3176" y2="1.0498" layer="200"/>
<rectangle x1="2.0308" y1="1.0316" x2="2.0491" y2="1.0498" layer="200"/>
<rectangle x1="-1.2793" y1="1.0498" x2="1.3176" y2="1.0681" layer="200"/>
<rectangle x1="2.0308" y1="1.0498" x2="2.0491" y2="1.0681" layer="200"/>
<rectangle x1="-1.261" y1="1.0681" x2="1.3176" y2="1.0864" layer="200"/>
<rectangle x1="2.0308" y1="1.0681" x2="2.0491" y2="1.0864" layer="200"/>
<rectangle x1="-1.2427" y1="1.0864" x2="1.3176" y2="1.1047" layer="200"/>
<rectangle x1="2.0308" y1="1.0864" x2="2.0491" y2="1.1047" layer="200"/>
<rectangle x1="-1.828" y1="1.1047" x2="-1.6999" y2="1.123" layer="200"/>
<rectangle x1="-1.2244" y1="1.1047" x2="1.3176" y2="1.123" layer="200"/>
<rectangle x1="1.7748" y1="1.1047" x2="1.8845" y2="1.123" layer="200"/>
<rectangle x1="2.0308" y1="1.1047" x2="2.0491" y2="1.123" layer="200"/>
<rectangle x1="-1.9743" y1="1.123" x2="-1.6268" y2="1.1413" layer="200"/>
<rectangle x1="-1.2062" y1="1.123" x2="1.3176" y2="1.1413" layer="200"/>
<rectangle x1="1.6468" y1="1.123" x2="1.9394" y2="1.1413" layer="200"/>
<rectangle x1="2.0308" y1="1.123" x2="2.0491" y2="1.1413" layer="200"/>
<rectangle x1="-1.9925" y1="1.1413" x2="-1.6268" y2="1.1596" layer="200"/>
<rectangle x1="-1.1879" y1="1.1413" x2="1.3176" y2="1.1596" layer="200"/>
<rectangle x1="1.6468" y1="1.1413" x2="1.9942" y2="1.1596" layer="200"/>
<rectangle x1="2.0308" y1="1.1413" x2="2.0491" y2="1.1596" layer="200"/>
<rectangle x1="-1.9925" y1="1.1596" x2="-1.6268" y2="1.1779" layer="200"/>
<rectangle x1="-1.1696" y1="1.1596" x2="1.3176" y2="1.1779" layer="200"/>
<rectangle x1="1.6285" y1="1.1596" x2="2.0125" y2="1.1779" layer="200"/>
<rectangle x1="-1.9925" y1="1.1779" x2="-1.6085" y2="1.1961" layer="200"/>
<rectangle x1="-1.1513" y1="1.1779" x2="1.3176" y2="1.1961" layer="200"/>
<rectangle x1="1.6285" y1="1.1779" x2="2.0491" y2="1.1961" layer="200"/>
<rectangle x1="-1.9925" y1="1.1961" x2="-1.6085" y2="1.2144" layer="200"/>
<rectangle x1="-1.133" y1="1.1961" x2="1.3176" y2="1.2144" layer="200"/>
<rectangle x1="1.6285" y1="1.1961" x2="2.0491" y2="1.2144" layer="200"/>
<rectangle x1="-1.9925" y1="1.2144" x2="-1.6268" y2="1.2327" layer="200"/>
<rectangle x1="-1.1147" y1="1.2144" x2="1.3176" y2="1.2327" layer="200"/>
<rectangle x1="1.6285" y1="1.2144" x2="2.0491" y2="1.2327" layer="200"/>
<rectangle x1="-1.9925" y1="1.2327" x2="-1.6268" y2="1.251" layer="200"/>
<rectangle x1="-1.0964" y1="1.2327" x2="1.3176" y2="1.251" layer="200"/>
<rectangle x1="1.6468" y1="1.2327" x2="2.0491" y2="1.251" layer="200"/>
<rectangle x1="-1.9925" y1="1.251" x2="-1.6268" y2="1.2693" layer="200"/>
<rectangle x1="-1.0599" y1="1.251" x2="1.3176" y2="1.2693" layer="200"/>
<rectangle x1="1.6468" y1="1.251" x2="2.0491" y2="1.2693" layer="200"/>
<rectangle x1="-1.9925" y1="1.2693" x2="-1.6451" y2="1.2876" layer="200"/>
<rectangle x1="-1.0416" y1="1.2693" x2="1.2993" y2="1.2876" layer="200"/>
<rectangle x1="1.6651" y1="1.2693" x2="2.0491" y2="1.2876" layer="200"/>
<rectangle x1="-1.9925" y1="1.2876" x2="-1.6634" y2="1.3059" layer="200"/>
<rectangle x1="-1.005" y1="1.2876" x2="1.281" y2="1.3059" layer="200"/>
<rectangle x1="1.6833" y1="1.2876" x2="2.0491" y2="1.3059" layer="200"/>
<rectangle x1="-1.9925" y1="1.3059" x2="-1.6816" y2="1.3242" layer="200"/>
<rectangle x1="-0.9501" y1="1.3059" x2="1.2079" y2="1.3242" layer="200"/>
<rectangle x1="1.7016" y1="1.3059" x2="2.0491" y2="1.3242" layer="200"/>
<rectangle x1="-1.9925" y1="1.3242" x2="-1.956" y2="1.3424" layer="200"/>
<rectangle x1="-1.9194" y1="1.3242" x2="-1.7182" y2="1.3424" layer="200"/>
<rectangle x1="1.7382" y1="1.3242" x2="1.9394" y2="1.3424" layer="200"/>
<rectangle x1="1.976" y1="1.3242" x2="2.0491" y2="1.3424" layer="200"/>
<rectangle x1="-1.9925" y1="1.3424" x2="-1.9743" y2="1.3607" layer="200"/>
<rectangle x1="2.0125" y1="1.3424" x2="2.0491" y2="1.3607" layer="200"/>
<rectangle x1="2.0308" y1="1.3607" x2="2.0491" y2="1.379" layer="200"/>
<rectangle x1="2.0308" y1="1.379" x2="2.0491" y2="1.3973" layer="200"/>
<rectangle x1="2.0308" y1="1.3973" x2="2.0491" y2="1.4156" layer="200"/>
<rectangle x1="2.0308" y1="1.4156" x2="2.0491" y2="1.4339" layer="200"/>
<rectangle x1="2.0308" y1="1.4339" x2="2.0491" y2="1.4522" layer="200"/>
<rectangle x1="2.0125" y1="1.4522" x2="2.0491" y2="1.4705" layer="200"/>
<rectangle x1="1.9942" y1="1.4705" x2="2.0491" y2="1.4888" layer="200"/>
<rectangle x1="2.0125" y1="1.4888" x2="2.0491" y2="1.507" layer="200"/>
<rectangle x1="2.0125" y1="1.507" x2="2.0491" y2="1.5253" layer="200"/>
<rectangle x1="2.0125" y1="1.5253" x2="2.0491" y2="1.5436" layer="200"/>
<rectangle x1="2.0125" y1="1.5436" x2="2.0491" y2="1.5619" layer="200"/>
<rectangle x1="2.0308" y1="1.5619" x2="2.0491" y2="1.5802" layer="200"/>
<rectangle x1="2.0308" y1="1.5802" x2="2.0491" y2="1.5985" layer="200"/>
<rectangle x1="2.0308" y1="1.5985" x2="2.0491" y2="1.6168" layer="200"/>
<rectangle x1="2.0125" y1="1.6168" x2="2.0491" y2="1.6351" layer="200"/>
<rectangle x1="-1.261" y1="1.6351" x2="-1.1513" y2="1.6533" layer="200"/>
<rectangle x1="-0.8404" y1="1.6351" x2="-0.6392" y2="1.6533" layer="200"/>
<rectangle x1="-0.3466" y1="1.6351" x2="-0.1272" y2="1.6533" layer="200"/>
<rectangle x1="0.1654" y1="1.6351" x2="0.3666" y2="1.6533" layer="200"/>
<rectangle x1="0.6592" y1="1.6351" x2="0.8787" y2="1.6533" layer="200"/>
<rectangle x1="1.1896" y1="1.6351" x2="1.2079" y2="1.6533" layer="200"/>
<rectangle x1="2.0125" y1="1.6351" x2="2.0491" y2="1.6533" layer="200"/>
<rectangle x1="-1.2976" y1="1.6533" x2="-1.133" y2="1.6716" layer="200"/>
<rectangle x1="-0.877" y1="1.6533" x2="-0.6209" y2="1.6716" layer="200"/>
<rectangle x1="-0.3649" y1="1.6533" x2="-0.1272" y2="1.6716" layer="200"/>
<rectangle x1="0.1472" y1="1.6533" x2="0.3849" y2="1.6716" layer="200"/>
<rectangle x1="0.6409" y1="1.6533" x2="0.8787" y2="1.6716" layer="200"/>
<rectangle x1="1.153" y1="1.6533" x2="1.3176" y2="1.6716" layer="200"/>
<rectangle x1="2.0125" y1="1.6533" x2="2.0491" y2="1.6716" layer="200"/>
<rectangle x1="-1.3342" y1="1.6716" x2="-1.1147" y2="1.6899" layer="200"/>
<rectangle x1="-0.877" y1="1.6716" x2="-0.6209" y2="1.6899" layer="200"/>
<rectangle x1="-0.3649" y1="1.6716" x2="-0.1272" y2="1.6899" layer="200"/>
<rectangle x1="0.1289" y1="1.6716" x2="0.3849" y2="1.6899" layer="200"/>
<rectangle x1="0.6409" y1="1.6716" x2="0.8787" y2="1.6899" layer="200"/>
<rectangle x1="1.1347" y1="1.6716" x2="1.3359" y2="1.6899" layer="200"/>
<rectangle x1="2.0125" y1="1.6716" x2="2.0491" y2="1.6899" layer="200"/>
<rectangle x1="-1.3342" y1="1.6899" x2="-1.1147" y2="1.7082" layer="200"/>
<rectangle x1="-0.877" y1="1.6899" x2="-0.6209" y2="1.7082" layer="200"/>
<rectangle x1="-0.3649" y1="1.6899" x2="-0.1089" y2="1.7082" layer="200"/>
<rectangle x1="0.1289" y1="1.6899" x2="0.3849" y2="1.7082" layer="200"/>
<rectangle x1="0.6409" y1="1.6899" x2="0.897" y2="1.7082" layer="200"/>
<rectangle x1="1.1347" y1="1.6899" x2="1.3542" y2="1.7082" layer="200"/>
<rectangle x1="1.9942" y1="1.6899" x2="2.0491" y2="1.7082" layer="200"/>
<rectangle x1="-1.3525" y1="1.7082" x2="-1.1147" y2="1.7265" layer="200"/>
<rectangle x1="-0.877" y1="1.7082" x2="-0.6209" y2="1.7265" layer="200"/>
<rectangle x1="-0.3649" y1="1.7082" x2="-0.1089" y2="1.7265" layer="200"/>
<rectangle x1="0.1289" y1="1.7082" x2="0.3849" y2="1.7265" layer="200"/>
<rectangle x1="0.6409" y1="1.7082" x2="0.897" y2="1.7265" layer="200"/>
<rectangle x1="1.1347" y1="1.7082" x2="1.3724" y2="1.7265" layer="200"/>
<rectangle x1="2.0125" y1="1.7082" x2="2.0491" y2="1.7265" layer="200"/>
<rectangle x1="-1.3708" y1="1.7265" x2="-1.1147" y2="1.7448" layer="200"/>
<rectangle x1="-0.877" y1="1.7265" x2="-0.6209" y2="1.7448" layer="200"/>
<rectangle x1="-0.3649" y1="1.7265" x2="-0.1089" y2="1.7448" layer="200"/>
<rectangle x1="0.1289" y1="1.7265" x2="0.3849" y2="1.7448" layer="200"/>
<rectangle x1="0.6409" y1="1.7265" x2="0.897" y2="1.7448" layer="200"/>
<rectangle x1="1.1347" y1="1.7265" x2="1.3724" y2="1.7448" layer="200"/>
<rectangle x1="2.0125" y1="1.7265" x2="2.0491" y2="1.7448" layer="200"/>
<rectangle x1="-1.3708" y1="1.7448" x2="-1.133" y2="1.7631" layer="200"/>
<rectangle x1="-0.877" y1="1.7448" x2="-0.6209" y2="1.7631" layer="200"/>
<rectangle x1="-0.3649" y1="1.7448" x2="-0.1089" y2="1.7631" layer="200"/>
<rectangle x1="0.1289" y1="1.7448" x2="0.3849" y2="1.7631" layer="200"/>
<rectangle x1="0.6409" y1="1.7448" x2="0.897" y2="1.7631" layer="200"/>
<rectangle x1="1.1347" y1="1.7448" x2="1.3907" y2="1.7631" layer="200"/>
<rectangle x1="2.0125" y1="1.7448" x2="2.0491" y2="1.7631" layer="200"/>
<rectangle x1="-1.3708" y1="1.7631" x2="-1.133" y2="1.7814" layer="200"/>
<rectangle x1="-0.877" y1="1.7631" x2="-0.6209" y2="1.7814" layer="200"/>
<rectangle x1="-0.3649" y1="1.7631" x2="-0.1089" y2="1.7814" layer="200"/>
<rectangle x1="0.1289" y1="1.7631" x2="0.3849" y2="1.7814" layer="200"/>
<rectangle x1="0.6409" y1="1.7631" x2="0.897" y2="1.7814" layer="200"/>
<rectangle x1="1.1347" y1="1.7631" x2="1.3907" y2="1.7814" layer="200"/>
<rectangle x1="2.0125" y1="1.7631" x2="2.0491" y2="1.7814" layer="200"/>
<rectangle x1="-1.3708" y1="1.7814" x2="-1.1147" y2="1.7996" layer="200"/>
<rectangle x1="-0.877" y1="1.7814" x2="-0.6209" y2="1.7996" layer="200"/>
<rectangle x1="-0.3649" y1="1.7814" x2="-0.1089" y2="1.7996" layer="200"/>
<rectangle x1="0.1289" y1="1.7814" x2="0.3849" y2="1.7996" layer="200"/>
<rectangle x1="0.6409" y1="1.7814" x2="0.897" y2="1.7996" layer="200"/>
<rectangle x1="1.1347" y1="1.7814" x2="1.3907" y2="1.7996" layer="200"/>
<rectangle x1="2.0125" y1="1.7814" x2="2.0491" y2="1.7996" layer="200"/>
<rectangle x1="-1.3708" y1="1.7996" x2="-1.1147" y2="1.8179" layer="200"/>
<rectangle x1="-0.877" y1="1.7996" x2="-0.6209" y2="1.8179" layer="200"/>
<rectangle x1="-0.3649" y1="1.7996" x2="-0.1089" y2="1.8179" layer="200"/>
<rectangle x1="0.1289" y1="1.7996" x2="0.3849" y2="1.8179" layer="200"/>
<rectangle x1="0.6409" y1="1.7996" x2="0.897" y2="1.8179" layer="200"/>
<rectangle x1="1.1347" y1="1.7996" x2="1.3907" y2="1.8179" layer="200"/>
<rectangle x1="2.0125" y1="1.7996" x2="2.0491" y2="1.8179" layer="200"/>
<rectangle x1="-1.3708" y1="1.8179" x2="-1.133" y2="1.8362" layer="200"/>
<rectangle x1="-0.877" y1="1.8179" x2="-0.6209" y2="1.8362" layer="200"/>
<rectangle x1="-0.3649" y1="1.8179" x2="-0.1089" y2="1.8362" layer="200"/>
<rectangle x1="0.1289" y1="1.8179" x2="0.3849" y2="1.8362" layer="200"/>
<rectangle x1="0.6409" y1="1.8179" x2="0.897" y2="1.8362" layer="200"/>
<rectangle x1="1.1347" y1="1.8179" x2="1.3907" y2="1.8362" layer="200"/>
<rectangle x1="2.0125" y1="1.8179" x2="2.0491" y2="1.8362" layer="200"/>
<rectangle x1="-1.3708" y1="1.8362" x2="-1.133" y2="1.8545" layer="200"/>
<rectangle x1="-0.877" y1="1.8362" x2="-0.6209" y2="1.8545" layer="200"/>
<rectangle x1="-0.3649" y1="1.8362" x2="-0.1089" y2="1.8545" layer="200"/>
<rectangle x1="0.1289" y1="1.8362" x2="0.3849" y2="1.8545" layer="200"/>
<rectangle x1="0.6409" y1="1.8362" x2="0.8787" y2="1.8545" layer="200"/>
<rectangle x1="1.153" y1="1.8362" x2="1.3907" y2="1.8545" layer="200"/>
<rectangle x1="1.9942" y1="1.8362" x2="2.0491" y2="1.8545" layer="200"/>
<rectangle x1="-1.3708" y1="1.8545" x2="-1.133" y2="1.8728" layer="200"/>
<rectangle x1="-0.877" y1="1.8545" x2="-0.6209" y2="1.8728" layer="200"/>
<rectangle x1="-0.3649" y1="1.8545" x2="-0.1272" y2="1.8728" layer="200"/>
<rectangle x1="0.1472" y1="1.8545" x2="0.3849" y2="1.8728" layer="200"/>
<rectangle x1="0.6409" y1="1.8545" x2="0.8787" y2="1.8728" layer="200"/>
<rectangle x1="1.153" y1="1.8545" x2="1.3907" y2="1.8728" layer="200"/>
<rectangle x1="2.0125" y1="1.8545" x2="2.0491" y2="1.8728" layer="200"/>
<rectangle x1="-1.3708" y1="1.8728" x2="-1.133" y2="1.8911" layer="200"/>
<rectangle x1="-0.8587" y1="1.8728" x2="-0.6392" y2="1.8911" layer="200"/>
<rectangle x1="-0.3649" y1="1.8728" x2="-0.1272" y2="1.8911" layer="200"/>
<rectangle x1="0.1472" y1="1.8728" x2="0.3666" y2="1.8911" layer="200"/>
<rectangle x1="0.6592" y1="1.8728" x2="0.8787" y2="1.8911" layer="200"/>
<rectangle x1="1.153" y1="1.8728" x2="1.3907" y2="1.8911" layer="200"/>
<rectangle x1="2.0125" y1="1.8728" x2="2.0491" y2="1.8911" layer="200"/>
<rectangle x1="-1.3708" y1="1.8911" x2="-1.133" y2="1.9094" layer="200"/>
<rectangle x1="-0.8587" y1="1.8911" x2="-0.6392" y2="1.9094" layer="200"/>
<rectangle x1="-0.3466" y1="1.8911" x2="-0.1272" y2="1.9094" layer="200"/>
<rectangle x1="0.1472" y1="1.8911" x2="0.3666" y2="1.9094" layer="200"/>
<rectangle x1="0.6592" y1="1.8911" x2="0.8787" y2="1.9094" layer="200"/>
<rectangle x1="1.153" y1="1.8911" x2="1.3724" y2="1.9094" layer="200"/>
<rectangle x1="2.0125" y1="1.8911" x2="2.0491" y2="1.9094" layer="200"/>
<rectangle x1="-1.3525" y1="1.9094" x2="-1.1513" y2="1.9277" layer="200"/>
<rectangle x1="-0.8587" y1="1.9094" x2="-0.6392" y2="1.9277" layer="200"/>
<rectangle x1="-0.3466" y1="1.9094" x2="-0.1455" y2="1.9277" layer="200"/>
<rectangle x1="0.1472" y1="1.9094" x2="0.3666" y2="1.9277" layer="200"/>
<rectangle x1="0.6592" y1="1.9094" x2="0.8787" y2="1.9277" layer="200"/>
<rectangle x1="1.1713" y1="1.9094" x2="1.3724" y2="1.9277" layer="200"/>
<rectangle x1="2.0125" y1="1.9094" x2="2.0491" y2="1.9277" layer="200"/>
<rectangle x1="-1.3525" y1="1.9277" x2="-1.1513" y2="1.946" layer="200"/>
<rectangle x1="-0.8587" y1="1.9277" x2="-0.6575" y2="1.946" layer="200"/>
<rectangle x1="-0.3466" y1="1.9277" x2="-0.1455" y2="1.946" layer="200"/>
<rectangle x1="0.1654" y1="1.9277" x2="0.3666" y2="1.946" layer="200"/>
<rectangle x1="0.6592" y1="1.9277" x2="0.8604" y2="1.946" layer="200"/>
<rectangle x1="1.153" y1="1.9277" x2="1.3724" y2="1.946" layer="200"/>
<rectangle x1="2.0125" y1="1.9277" x2="2.0491" y2="1.946" layer="200"/>
<rectangle x1="-1.9925" y1="1.946" x2="-1.9743" y2="1.9642" layer="200"/>
<rectangle x1="-1.9377" y1="1.946" x2="-1.8645" y2="1.9642" layer="200"/>
<rectangle x1="-1.3525" y1="1.946" x2="-1.2427" y2="1.9642" layer="200"/>
<rectangle x1="-0.8404" y1="1.946" x2="-0.6758" y2="1.9642" layer="200"/>
<rectangle x1="-0.3466" y1="1.946" x2="-0.2918" y2="1.9642" layer="200"/>
<rectangle x1="0.1654" y1="1.946" x2="0.2203" y2="1.9642" layer="200"/>
<rectangle x1="0.6044" y1="1.946" x2="0.8238" y2="1.9642" layer="200"/>
<rectangle x1="1.025" y1="1.946" x2="1.0616" y2="1.9642" layer="200"/>
<rectangle x1="1.1713" y1="1.946" x2="1.281" y2="1.9642" layer="200"/>
<rectangle x1="1.3176" y1="1.946" x2="1.3542" y2="1.9642" layer="200"/>
<rectangle x1="1.7931" y1="1.946" x2="2.0491" y2="1.9642" layer="200"/>
<rectangle x1="-0.8382" y1="0.3302" x2="-0.3556" y2="0.8128" layer="31"/>
<rectangle x1="0.4318" y1="0.3302" x2="0.9144" y2="0.8128" layer="31"/>
<rectangle x1="-0.8255" y1="-0.8763" x2="-0.3429" y2="-0.3937" layer="31"/>
<rectangle x1="0.3937" y1="-0.8763" x2="0.8763" y2="-0.3937" layer="31"/>
<smd name="1" x="-2.0662" y="1.2567" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="2" x="-2.0662" y="0.7496" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="3" x="-2.0662" y="0.2475" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="4" x="-2.0662" y="-0.2875" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="5" x="-2.0662" y="-0.7921" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="6" x="-2.0662" y="-1.2967" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="7" x="-1.2667" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="8" x="-0.7621" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="9" x="-0.2575" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="10" x="0.2775" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="11" x="0.7796" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="12" x="1.2867" y="-2.1216" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="13" x="2.0862" y="-1.2967" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="14" x="2.0862" y="-0.7921" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="15" x="2.0862" y="-0.2875" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="16" x="2.0862" y="0.2475" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="17" x="2.0862" y="0.7496" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="18" x="2.0862" y="1.2567" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R180"/>
<smd name="19" x="1.2867" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="20" x="0.7796" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="21" x="0.2775" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="22" x="-0.2575" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="23" x="-0.7621" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<smd name="24" x="-1.2667" y="2.0816" dx="1.016" dy="0.254" layer="1" roundness="100" rot="R90"/>
<text x="-0.6" y="1" size="0.254" layer="51">Y</text>
<text x="1.1" y="0.4" size="0.254" layer="51">X</text>
<text x="-0.1" y="-0.6" size="0.254" layer="51">Z</text>
<text x="-1.9834" y="-2.1048" size="0.0366" layer="200" font="vector">C:/Documents and Settings/jbartlett/Desktop/mpu-6050.bmp</text>
</package>
</packages>
<symbols>
<symbol name="MPU-6000">
<description>MPU-6000 - 6DOF w/ I2C and SPI interface.</description>
<wire x1="-12.7" y1="10.16" x2="-12.7" y2="-10.16" width="0.254" layer="94"/>
<wire x1="-12.7" y1="-10.16" x2="12.7" y2="-10.16" width="0.254" layer="94"/>
<wire x1="12.7" y1="-10.16" x2="12.7" y2="10.16" width="0.254" layer="94"/>
<wire x1="12.7" y1="10.16" x2="-12.7" y2="10.16" width="0.254" layer="94"/>
<pin name="VDD" x="-17.78" y="7.62" length="middle"/>
<pin name="INT" x="-17.78" y="5.08" length="middle"/>
<pin name="FSYNC" x="-17.78" y="2.54" length="middle"/>
<pin name="CLKIN" x="-17.78" y="0" length="middle"/>
<pin name="REGOUT" x="-17.78" y="-2.54" length="middle"/>
<pin name="CPOUT" x="-17.78" y="-5.08" length="middle"/>
<pin name="GND" x="-17.78" y="-7.62" length="middle"/>
<pin name="AUXDA" x="17.78" y="-5.08" length="middle" rot="R180"/>
<pin name="AUXCL" x="17.78" y="-2.54" length="middle" rot="R180"/>
<pin name="CS" x="17.78" y="7.62" length="middle" rot="R180"/>
<pin name="SCL/SCLK" x="17.78" y="5.08" length="middle" rot="R180"/>
<pin name="CLKOUT" x="17.78" y="-7.62" length="middle" rot="R180"/>
<pin name="AD0/SDO" x="17.78" y="2.54" length="middle" rot="R180"/>
<text x="-12.7" y="10.16" size="1.778" layer="95">&gt;NAME</text>
<text x="-12.7" y="-12.7" size="1.778" layer="95">&gt;VALUE</text>
<pin name="SDA/SDI" x="17.78" y="0" length="middle" rot="R180"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="MPU-6000" prefix="U">
<description>MPU-6000 - I2C address is 0x68 with AD0 low and 0x69 with AD0 high.</description>
<gates>
<gate name="G$1" symbol="MPU-6000" x="0" y="0"/>
</gates>
<devices>
<device name="QFN-24" package="QFN-24-TESTING">
<connects>
<connect gate="G$1" pin="AD0/SDO" pad="9"/>
<connect gate="G$1" pin="AUXCL" pad="7"/>
<connect gate="G$1" pin="AUXDA" pad="6"/>
<connect gate="G$1" pin="CLKIN" pad="1"/>
<connect gate="G$1" pin="CLKOUT" pad="22"/>
<connect gate="G$1" pin="CPOUT" pad="20"/>
<connect gate="G$1" pin="CS" pad="8"/>
<connect gate="G$1" pin="FSYNC" pad="11"/>
<connect gate="G$1" pin="GND" pad="18"/>
<connect gate="G$1" pin="INT" pad="12"/>
<connect gate="G$1" pin="REGOUT" pad="10"/>
<connect gate="G$1" pin="SCL/SCLK" pad="23"/>
<connect gate="G$1" pin="SDA/SDI" pad="24"/>
<connect gate="G$1" pin="VDD" pad="13"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="SparkFun-Aesthetics">
<description>&lt;h3&gt;SparkFun Electronics' preferred foot prints&lt;/h3&gt;
In this library you'll find non-functional items- supply symbols, logos, notations, frame blocks, etc.&lt;br&gt;&lt;br&gt;
We've spent an enormous amount of time creating and checking these footprints and parts, but it is the end user's responsibility to ensure correctness and suitablity for a given componet or application. If you enjoy using this library, please buy one of our products at www.sparkfun.com.
&lt;br&gt;&lt;br&gt;
&lt;b&gt;Licensing:&lt;/b&gt; Creative Commons ShareAlike 4.0 International - https://creativecommons.org/licenses/by-sa/4.0/ 
&lt;br&gt;&lt;br&gt;
You are welcome to use this library for commercial purposes. For attribution, we ask that when you begin to sell your device using our footprint, you email us with a link to the product being sold. We want bragging rights that we helped (in a very small part) to create your 8th world wonder. We would like the opportunity to feature your device on our homepage.</description>
<packages>
<package name="CREATIVE_COMMONS">
<text x="-20.32" y="5.08" size="1.778" layer="51">Released under the Creative Commons Attribution Share-Alike 4.0 License</text>
<text x="0" y="2.54" size="1.778" layer="51"> https://creativecommons.org/licenses/by-sa/4.0/</text>
<text x="11.43" y="0" size="1.778" layer="51">Designed by:</text>
</package>
<package name="DUMMY">
<description>NOTHING HERE!!! For when you want a symbol with no package as an option against symbols with a package.</description>
</package>
</packages>
<symbols>
<symbol name="LETTER_L">
<wire x1="0" y1="185.42" x2="248.92" y2="185.42" width="0.4064" layer="94"/>
<wire x1="248.92" y1="185.42" x2="248.92" y2="0" width="0.4064" layer="94"/>
<wire x1="0" y1="185.42" x2="0" y2="0" width="0.4064" layer="94"/>
<wire x1="0" y1="0" x2="248.92" y2="0" width="0.4064" layer="94"/>
</symbol>
<symbol name="DOCFIELD">
<wire x1="0" y1="0" x2="71.12" y2="0" width="0.254" layer="94"/>
<wire x1="101.6" y1="15.24" x2="87.63" y2="15.24" width="0.254" layer="94"/>
<wire x1="0" y1="0" x2="0" y2="5.08" width="0.254" layer="94"/>
<wire x1="0" y1="5.08" x2="71.12" y2="5.08" width="0.254" layer="94"/>
<wire x1="0" y1="5.08" x2="0" y2="15.24" width="0.254" layer="94"/>
<wire x1="101.6" y1="15.24" x2="101.6" y2="5.08" width="0.254" layer="94"/>
<wire x1="71.12" y1="5.08" x2="71.12" y2="0" width="0.254" layer="94"/>
<wire x1="71.12" y1="5.08" x2="87.63" y2="5.08" width="0.254" layer="94"/>
<wire x1="71.12" y1="0" x2="101.6" y2="0" width="0.254" layer="94"/>
<wire x1="87.63" y1="15.24" x2="87.63" y2="5.08" width="0.254" layer="94"/>
<wire x1="87.63" y1="15.24" x2="0" y2="15.24" width="0.254" layer="94"/>
<wire x1="87.63" y1="5.08" x2="101.6" y2="5.08" width="0.254" layer="94"/>
<wire x1="101.6" y1="5.08" x2="101.6" y2="0" width="0.254" layer="94"/>
<wire x1="0" y1="15.24" x2="0" y2="22.86" width="0.254" layer="94"/>
<wire x1="101.6" y1="35.56" x2="0" y2="35.56" width="0.254" layer="94"/>
<wire x1="101.6" y1="35.56" x2="101.6" y2="22.86" width="0.254" layer="94"/>
<wire x1="0" y1="22.86" x2="101.6" y2="22.86" width="0.254" layer="94"/>
<wire x1="0" y1="22.86" x2="0" y2="35.56" width="0.254" layer="94"/>
<wire x1="101.6" y1="22.86" x2="101.6" y2="15.24" width="0.254" layer="94"/>
<text x="1.27" y="1.27" size="2.54" layer="94" font="vector">Date:</text>
<text x="12.7" y="1.27" size="2.54" layer="94" font="vector">&gt;LAST_DATE_TIME</text>
<text x="72.39" y="1.27" size="2.54" layer="94" font="vector">Sheet:</text>
<text x="86.36" y="1.27" size="2.54" layer="94" font="vector">&gt;SHEET</text>
<text x="88.9" y="11.43" size="2.54" layer="94" font="vector">REV:</text>
<text x="1.524" y="17.78" size="2.54" layer="94" font="vector">TITLE:</text>
<text x="15.494" y="17.78" size="2.7432" layer="94" font="vector">&gt;DRAWING_NAME</text>
<text x="2.54" y="31.75" size="1.9304" layer="94">Released under the Creative Commons</text>
<text x="2.54" y="27.94" size="1.9304" layer="94">Attribution Share-Alike 4.0 License</text>
<text x="2.54" y="24.13" size="1.9304" layer="94"> https://creativecommons.org/licenses/by-sa/4.0/</text>
<text x="1.27" y="11.43" size="2.54" layer="94">Design by:</text>
</symbol>
</symbols>
<devicesets>
<deviceset name="FRAME-LETTER" prefix="FRAME" uservalue="yes">
<description>&lt;b&gt;Schematic Frame&lt;/b&gt;&lt;p&gt;
Standard 8.5x11 US Letter frame</description>
<gates>
<gate name="G$1" symbol="LETTER_L" x="0" y="0"/>
<gate name="V" symbol="DOCFIELD" x="147.32" y="0" addlevel="must"/>
</gates>
<devices>
<device name="" package="CREATIVE_COMMONS">
<technologies>
<technology name="">
<attribute name="DESIGNER" value="NAME" constant="no"/>
<attribute name="VERSION" value="v01" constant="no"/>
</technology>
</technologies>
</device>
<device name="NO_PACKAGE" package="DUMMY">
<technologies>
<technology name="">
<attribute name="DESIGNER" value="Nobody" constant="no"/>
<attribute name="VERSION" value="v01" constant="no"/>
</technology>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="Default" width="0.2032" drill="0">
</class>
<class number="1" name="vcc" width="0.254" drill="0">
</class>
<class number="2" name="GND" width="0.8128" drill="0">
</class>
</classes>
<parts>
<part name="P+1" library="SparkFun" deviceset="VCC" device=""/>
<part name="GND1" library="SparkFun" deviceset="GND" device=""/>
<part name="C1" library="SparkFun" deviceset="CAP" device="0402-CAP" value="0.1uF">
<attribute name="MF" value="AVX"/>
<attribute name="MPN" value="06033G104ZAT2A"/>
<attribute name="OC_FARNELL" value="317287"/>
</part>
<part name="C2" library="SparkFun" deviceset="CAP" device="0402-CAP" value="2.2nF">
<attribute name="MF" value="AVX"/>
<attribute name="MPN" value="06035C222KAT2A"/>
<attribute name="OC_FARNELL" value="498592"/>
</part>
<part name="C3" library="SparkFun" deviceset="CAP" device="0402-CAP" value="0.1uF">
<attribute name="MF" value="AVX"/>
<attribute name="MPN" value="06033G104ZAT2A"/>
<attribute name="OC_FARNELL" value="317287"/>
</part>
<part name="GND3" library="SparkFun" deviceset="GND" device=""/>
<part name="P+3" library="SparkFun" deviceset="VCC" device=""/>
<part name="R1" library="SparkFun" deviceset="RESISTOR" device="0402-RES" value="10k">
<attribute name="MF" value="AVX"/>
<attribute name="MPN" value="NB12K00103JBB"/>
<attribute name="OC_FARNELL" value="1672286RL"/>
</part>
<part name="R2" library="SparkFun" deviceset="RESISTOR" device="0402-RES" value="10k">
<attribute name="MF" value="AVX"/>
<attribute name="MPN" value="NB12K00103JBB"/>
<attribute name="OC_FARNELL" value="1672286RL"/>
</part>
<part name="P+4" library="SparkFun" deviceset="VCC" device=""/>
<part name="GND4" library="SparkFun" deviceset="GND" device=""/>
<part name="GND5" library="SparkFun" deviceset="GND" device=""/>
<part name="P+5" library="SparkFun" deviceset="VCC" device=""/>
<part name="P+6" library="SparkFun" deviceset="VCC" device=""/>
<part name="GND2" library="SparkFun" deviceset="GND" device=""/>
<part name="VCC" library="wirepad" deviceset="SMD2" device="">
<attribute name="MF" value=""/>
<attribute name="MPN" value=""/>
<attribute name="OC_FARNELL" value="unknown"/>
</part>
<part name="GND" library="wirepad" deviceset="SMD2" device="">
<attribute name="MF" value=""/>
<attribute name="MPN" value=""/>
<attribute name="OC_FARNELL" value="unknown"/>
</part>
<part name="SCL" library="wirepad" deviceset="SMD2" device="">
<attribute name="MF" value=""/>
<attribute name="MPN" value=""/>
<attribute name="OC_FARNELL" value="unknown"/>
</part>
<part name="SDA" library="wirepad" deviceset="SMD2" device="">
<attribute name="MF" value=""/>
<attribute name="MPN" value=""/>
<attribute name="OC_FARNELL" value="unknown"/>
</part>
<part name="GND6" library="SparkFun" deviceset="GND" device=""/>
<part name="GND7" library="SparkFun" deviceset="GND" device=""/>
<part name="U2" library="SparkFun-Sensors" deviceset="MPU-6000" device="QFN-24">
<attribute name="MF" value="INVENSENSE"/>
<attribute name="MPN" value="MPU-6050"/>
<attribute name="OC_FARNELL" value="1864742"/>
</part>
<part name="FRAME1" library="SparkFun-Aesthetics" deviceset="FRAME-LETTER" device="">
<attribute name="DESIGNER" value="FERRAN"/>
</part>
</parts>
<sheets>
<sheet>
<plain>
<text x="152.4" y="10.16" size="2.54" layer="94" font="fixed" ratio="2" distance="20">Felipe de Carvalho
Ferran Galan</text>
<text x="220.98" y="10.16" size="2.54" layer="94" font="fixed" ratio="2" distance="20">1.0</text>
<text x="132.08" y="162.56" size="1.778" layer="95">Built upon SparkFun Triple Axis Accelerometer and Gyro Breakout - MPU-6050 v12 by 
J.Barlett &amp; E. Orodel 
https://www.sparkfun.com/products/11028</text>
</plain>
<instances>
<instance part="P+1" gate="1" x="106.68" y="116.84"/>
<instance part="GND1" gate="1" x="86.36" y="55.88"/>
<instance part="C1" gate="G$1" x="71.12" y="63.5">
<attribute name="OC_FARNELL" x="71.12" y="63.5" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="71.12" y="63.5" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="71.12" y="63.5" size="1.778" layer="96" display="off"/>
</instance>
<instance part="C2" gate="G$1" x="78.74" y="63.5">
<attribute name="OC_FARNELL" x="78.74" y="63.5" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="78.74" y="63.5" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="78.74" y="63.5" size="1.778" layer="96" display="off"/>
</instance>
<instance part="C3" gate="G$1" x="106.68" y="109.22">
<attribute name="OC_FARNELL" x="106.68" y="109.22" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="106.68" y="109.22" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="106.68" y="109.22" size="1.778" layer="96" display="off"/>
</instance>
<instance part="GND3" gate="1" x="106.68" y="101.6"/>
<instance part="P+3" gate="1" x="81.28" y="91.44"/>
<instance part="R1" gate="G$1" x="144.78" y="93.98" rot="R90">
<attribute name="OC_FARNELL" x="144.78" y="93.98" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="144.78" y="93.98" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="144.78" y="93.98" size="1.778" layer="96" display="off"/>
</instance>
<instance part="R2" gate="G$1" x="152.4" y="93.98" rot="R90">
<attribute name="OC_FARNELL" x="152.4" y="93.98" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="152.4" y="93.98" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="152.4" y="93.98" size="1.778" layer="96" display="off"/>
</instance>
<instance part="P+4" gate="1" x="152.4" y="104.14"/>
<instance part="GND4" gate="1" x="78.74" y="55.88"/>
<instance part="GND5" gate="1" x="71.12" y="55.88"/>
<instance part="P+5" gate="1" x="144.78" y="104.14"/>
<instance part="P+6" gate="1" x="139.7" y="104.14"/>
<instance part="GND2" gate="1" x="137.16" y="58.42"/>
<instance part="VCC" gate="1" x="17.78" y="106.68">
<attribute name="OC_FARNELL" x="17.78" y="106.68" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="17.78" y="106.68" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="17.78" y="106.68" size="1.778" layer="96" display="off"/>
</instance>
<instance part="GND" gate="1" x="17.78" y="101.6">
<attribute name="OC_FARNELL" x="17.78" y="101.6" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="17.78" y="101.6" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="17.78" y="101.6" size="1.778" layer="96" display="off"/>
</instance>
<instance part="SCL" gate="1" x="17.78" y="86.36">
<attribute name="OC_FARNELL" x="17.78" y="86.36" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="17.78" y="86.36" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="17.78" y="86.36" size="1.778" layer="96" display="off"/>
</instance>
<instance part="SDA" gate="1" x="17.78" y="78.74">
<attribute name="OC_FARNELL" x="17.78" y="78.74" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="17.78" y="78.74" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="17.78" y="78.74" size="1.778" layer="96" display="off"/>
</instance>
<instance part="GND6" gate="1" x="60.96" y="55.88"/>
<instance part="GND7" gate="1" x="50.8" y="55.88"/>
<instance part="U2" gate="G$1" x="109.22" y="76.2">
<attribute name="OC_FARNELL" x="109.22" y="76.2" size="1.778" layer="96" display="off"/>
<attribute name="MF" x="109.22" y="76.2" size="1.778" layer="96" display="off"/>
<attribute name="MPN" x="109.22" y="76.2" size="1.778" layer="96" display="off"/>
</instance>
<instance part="FRAME1" gate="G$1" x="-17.78" y="2.54"/>
<instance part="FRAME1" gate="V" x="129.54" y="2.54">
<attribute name="DESIGNER" x="129.54" y="2.54" size="1.778" layer="96" display="off"/>
</instance>
</instances>
<busses>
</busses>
<nets>
<net name="VCC" class="0">
<segment>
<wire x1="20.32" y1="106.68" x2="22.86" y2="106.68" width="0.1524" layer="91"/>
<label x="22.86" y="106.68" size="1.27" layer="95" xref="yes"/>
<pinref part="VCC" gate="1" pin="P"/>
<junction x="20.32" y="106.68"/>
</segment>
<segment>
<wire x1="91.44" y1="83.82" x2="81.28" y2="83.82" width="0.1524" layer="91"/>
<wire x1="81.28" y1="83.82" x2="81.28" y2="91.44" width="0.1524" layer="91"/>
<pinref part="P+3" gate="1" pin="VCC"/>
<pinref part="U2" gate="G$1" pin="VDD"/>
</segment>
<segment>
<wire x1="152.4" y1="104.14" x2="152.4" y2="99.06" width="0.1524" layer="91"/>
<pinref part="R2" gate="G$1" pin="2"/>
<pinref part="P+4" gate="1" pin="VCC"/>
</segment>
<segment>
<pinref part="C3" gate="G$1" pin="1"/>
<pinref part="P+1" gate="1" pin="VCC"/>
<wire x1="106.68" y1="114.3" x2="106.68" y2="116.84" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="R1" gate="G$1" pin="2"/>
<pinref part="P+5" gate="1" pin="VCC"/>
<wire x1="144.78" y1="99.06" x2="144.78" y2="104.14" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="U2" gate="G$1" pin="CS"/>
<pinref part="P+6" gate="1" pin="VCC"/>
<wire x1="127" y1="83.82" x2="139.7" y2="83.82" width="0.1524" layer="91"/>
<wire x1="139.7" y1="83.82" x2="139.7" y2="104.14" width="0.1524" layer="91"/>
<label x="127" y="83.82" size="1.778" layer="95"/>
</segment>
</net>
<net name="GND" class="0">
<segment>
<wire x1="20.32" y1="101.6" x2="22.86" y2="101.6" width="0.1524" layer="91"/>
<label x="22.86" y="101.6" size="1.27" layer="95" xref="yes"/>
<pinref part="GND" gate="1" pin="P"/>
<junction x="20.32" y="101.6"/>
</segment>
<segment>
<pinref part="GND4" gate="1" pin="GND"/>
<pinref part="C2" gate="G$1" pin="2"/>
<wire x1="78.74" y1="58.42" x2="78.74" y2="60.96" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="C1" gate="G$1" pin="2"/>
<pinref part="GND5" gate="1" pin="GND"/>
<wire x1="71.12" y1="60.96" x2="71.12" y2="58.42" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="GND3" gate="1" pin="GND"/>
<pinref part="C3" gate="G$1" pin="2"/>
<wire x1="106.68" y1="104.14" x2="106.68" y2="106.68" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="GND1" gate="1" pin="GND"/>
<wire x1="86.36" y1="58.42" x2="86.36" y2="68.58" width="0.1524" layer="91"/>
<wire x1="86.36" y1="68.58" x2="91.44" y2="68.58" width="0.1524" layer="91"/>
<pinref part="U2" gate="G$1" pin="GND"/>
</segment>
<segment>
<pinref part="GND2" gate="1" pin="GND"/>
<pinref part="U2" gate="G$1" pin="AD0/SDO"/>
<wire x1="137.16" y1="78.74" x2="137.16" y2="60.96" width="0.1524" layer="91"/>
<wire x1="127" y1="78.74" x2="137.16" y2="78.74" width="0.1524" layer="91"/>
<label x="127" y="78.74" size="1.778" layer="95"/>
</segment>
<segment>
<pinref part="GND6" gate="1" pin="GND"/>
<wire x1="91.44" y1="76.2" x2="60.96" y2="76.2" width="0.1524" layer="91"/>
<wire x1="60.96" y1="76.2" x2="60.96" y2="58.42" width="0.1524" layer="91"/>
<label x="83.82" y="76.2" size="1.778" layer="95"/>
<pinref part="U2" gate="G$1" pin="CLKIN"/>
</segment>
<segment>
<wire x1="91.44" y1="78.74" x2="50.8" y2="78.74" width="0.1524" layer="91"/>
<wire x1="50.8" y1="78.74" x2="50.8" y2="55.88" width="0.1524" layer="91"/>
<label x="83.82" y="78.74" size="1.778" layer="95"/>
<pinref part="U2" gate="G$1" pin="FSYNC"/>
</segment>
</net>
<net name="N$3" class="0">
<segment>
<wire x1="91.44" y1="71.12" x2="78.74" y2="71.12" width="0.1524" layer="91"/>
<pinref part="C2" gate="G$1" pin="1"/>
<wire x1="78.74" y1="68.58" x2="78.74" y2="71.12" width="0.1524" layer="91"/>
<pinref part="U2" gate="G$1" pin="CPOUT"/>
</segment>
</net>
<net name="N$5" class="0">
<segment>
<wire x1="91.44" y1="73.66" x2="71.12" y2="73.66" width="0.1524" layer="91"/>
<pinref part="C1" gate="G$1" pin="1"/>
<wire x1="71.12" y1="73.66" x2="71.12" y2="68.58" width="0.1524" layer="91"/>
<pinref part="U2" gate="G$1" pin="REGOUT"/>
</segment>
</net>
<net name="SCL" class="0">
<segment>
<wire x1="144.78" y1="88.9" x2="144.78" y2="81.28" width="0.1524" layer="91"/>
<pinref part="R1" gate="G$1" pin="1"/>
<wire x1="124.46" y1="81.28" x2="127" y2="81.28" width="0.1524" layer="91"/>
<label x="127" y="81.28" size="1.778" layer="95"/>
<pinref part="U2" gate="G$1" pin="SCL/SCLK"/>
<wire x1="127" y1="81.28" x2="144.78" y2="81.28" width="0.1524" layer="91"/>
<junction x="127" y="81.28"/>
</segment>
<segment>
<label x="22.86" y="86.36" size="1.27" layer="95" xref="yes"/>
<wire x1="20.32" y1="86.36" x2="22.86" y2="86.36" width="0.1524" layer="91"/>
<pinref part="SCL" gate="1" pin="P"/>
<junction x="20.32" y="86.36"/>
</segment>
</net>
<net name="SDA" class="0">
<segment>
<wire x1="152.4" y1="88.9" x2="152.4" y2="76.2" width="0.1524" layer="91"/>
<wire x1="152.4" y1="76.2" x2="127" y2="76.2" width="0.1524" layer="91"/>
<label x="127" y="76.2" size="1.778" layer="95"/>
<pinref part="R2" gate="G$1" pin="1"/>
<pinref part="U2" gate="G$1" pin="SDA/SDI"/>
</segment>
<segment>
<wire x1="20.32" y1="78.74" x2="22.86" y2="78.74" width="0.1524" layer="91"/>
<label x="22.86" y="78.74" size="1.27" layer="95" xref="yes"/>
<pinref part="SDA" gate="1" pin="P"/>
<junction x="20.32" y="78.74"/>
</segment>
</net>
</nets>
</sheet>
</sheets>
</schematic>
</drawing>
<compatibility>
<note version="6.3" minversion="6.2.2" severity="warning">
Since Version 6.2.2 text objects can contain more than one line,
which will not be processed correctly with this version.
</note>
</compatibility>
</eagle>


==> anc/Pointing.pde <==
// CHIN MOTION by Ferran Galan 
// 2D+click/3D mouse control using MPU6050 and conductive rubber cord stretch sensor 

// THROUGHPUT SKETCH. This sketch allows for evaluating ChinMotion using ISO standard guidelines. 
// See Soukoreff & MacKenzie (2004). http://dl.acm.org/citation.cfm?id=1056155 
// Complete description provided by Galan, Baker and Perez (2016). 

// In brief: center-out pointing-and-clicking task generating a .txt file with the required measurements to 
// perform the ISO analyses described by Galan, Baker and Perez (2016).
// Outputs: Pointer coordinates, target coordinates, target angle, target distance, target size, pointer in target, click, errors, and time. 


//!! SET PATH WHERE TO SAVE .TXT FILE BELOW!!


//IMPORT REQUIRED LIBRARIES
import java.awt.Frame;
import java.awt.BorderLayout;
import controlP5.*;

private ControlP5 cp5;

//CONTROLFRAME FOR FILENAME WINDOW
public ControlFrame cf;

// EDIT
String path = "D:\\mystuff\\ChinMotion\\Throughput\\";//INSERT HERE PATH WHERE TO SAVE .TXT FILE

// TASK
int ntrials = 50;
int selt, selr, sels;
int nt = 0;
float targets [] = {0,PI/4,PI/2,3*PI/4,PI,5*PI/4,3*PI/2,7*PI/4};
float angle1 = 0;
float radius [] = {122,244,300};
float sizes [] = {30,61};
float target_angle;
float distance;
float target_size;
float cx,cy,tx,ty,x1,y1;
int time;
String file;
int flag = 0;
int intarget = 0;
int error = 0;
int click = 0;
int out = 0;
PrintWriter output; 

void setup() 
{
  
  size(1100, 1000);
  //size(1920,1000);
  stroke(255);
  fill(255, 153);
  
  cp5 = new ControlP5(this);
  
  // by calling function addControlFrame() a
  // new frame is created and an instance of class
  // ControlFrame is instanziated.
  cf = addControlFrame("Controls", 500,200);

  // add Controllers to the 'extra' Frame inside 
  // the ControlFrame class setup() method below.  
    
  cx = width / 2;
  cy = height / 2;
  x1=cx;
  y1=cy;
  selt = int(random(8)); 
  selr = int(random(3));
  target_angle = targets[selt];
  distance = radius[selr];
  sels = int(random(2));
  target_size = sizes[sels];
 

}

void draw()
{  
    background(51); 
    
       fill(255);
       textSize(40);
       text("Trial#: " + nf(nt+1,1,0), 10, 60); 
      
       float dx = mouseX - cx;
       float dy = mouseY - cy;
       angle1 = atan2(dy, dx); 
       cx = mouseX  - (cos(angle1));
       cy = mouseY - (sin(angle1));
       fill(255);
       ellipse(cx, cy, 10, 10);

       
       if (flag == 0){
       tx = x1 + cos(target_angle) * distance;
       ty = y1 + sin(target_angle) * distance;
       fill(204,204,0);
       ellipse(tx, ty, target_size, target_size);
       strokeWeight(5);
       stroke(0);
       line(tx-target_size/2,ty,tx+target_size/2,ty);
       line(tx,ty-target_size/2,tx,ty+target_size/2);
       strokeWeight(1);
       noStroke();
       }
       else{
       tx = x1;
       ty = y1;
       fill(204,204,0);
       ellipse(tx, ty, target_size, target_size);
       strokeWeight(5);
       stroke(0);
       line(tx-target_size/2,ty,tx+target_size/2,ty);
       line(tx,ty-target_size/2,tx,ty+target_size/2);
       strokeWeight(1);
       noStroke();        
       }
              
       time = millis();
       
       //SAVE OUTPUT VARIABLES
        
       if (output != null){
       
       output.print(cx);  
       output.print(",");
       output.print(cy);
       output.print(",");
       output.print(tx);
       output.print(",");
       output.print(ty);
       output.print(",");       
       output.print(nt+1);
       output.print(",");
       output.print(target_angle);  
       output.print(",");
       output.print(distance);
       output.print(",");
       output.print(target_size);
       output.print(",");
       output.print(intarget);
       output.print(",");
       output.print(click);
       output.print(",");       
       output.print(error);
       output.print(",");        
       output.println(time); 
       
       if (nt == ntrials){
          output.flush();  // Writes the remaining data to the file
          output.close();  // Finishes the file
          exit();  // Stops the program  
       }   
   
       }    
            
       if ((abs(cx-tx)<target_size/2)&(abs(cy-ty)<target_size/2)){         
         intarget = 1;
         if (click ==1){
            if (flag == 1){             
              selt = int(random(8)); 
              selr = int(random(3));
              target_angle = targets[selt];
              distance = radius[selr];
              sels = int(random(2));
              target_size = sizes[sels];                  
              nt++;
              flag=0;
             }             
             else if (flag == 0){ 
             nt++;  
             flag = 1;     
             }
             if (nt == ntrials){

              output.close();  // Finishes the file
              exit();  // Stops the program  
             } 
            error = 0;
            delay(50);
            click = 0;        
         }
         else{
           error = 0;
         }
       }
       else{
         intarget = 0;
         if (click == 1){
           error = 1;
           click = 0;
         }
        else{
          error = 0;
        }          
       }  
      
//  saveFrame("demo-######.png");                      
}
void mouseClicked(){ 
  click = 1;
}

ControlFrame addControlFrame(String theName, int theWidth, int theHeight) {
  Frame f = new Frame(theName);
  ControlFrame p = new ControlFrame(this, theWidth, theHeight);
  f.add(p);
  p.init();
  f.setTitle(theName);
  f.setSize(p.w, p.h);
  f.setLocation(100, 100);
  f.setResizable(false);
  f.setVisible(true);
  return p;
}

// the ControlFrame class extends PApplet, so we 
// are creating a new processing applet inside a
// new frame with a controlP5 object loaded
public class ControlFrame extends PApplet {

  int w, h;

  String textValue = "";
  
  public void setup() {
    size(w, h);
    background(1);
    //frameRate(25);
    
    PFont font = createFont("arial", 20);
    
    cp5 = new ControlP5(this);
    
    cp5.addTextfield("FileName")
    .setPosition(40, 20)
      .setSize(400, 40)
        .setFont(createFont("arial", 20))
          .setAutoClear(false)
            ;
    
      cp5.addBang("SAVE")
        .setPosition(w/2, h-100)
          .setSize(80, 40)
            .getCaptionLabel().align(ControlP5.CENTER, ControlP5.CENTER)          
              ;    
     
      textFont(font);
          
  }
  
  public void controlEvent(ControlEvent theEvent) {
    
  if (theEvent.isAssignableFrom(Textfield.class)) { 
    println("controlEvent: accessing a string from controller '"
      +theEvent.getName()+"': "
      +theEvent.getStringValue()
      ); 
      }
  println(theEvent);
  file = cp5.get(Textfield.class, "FileName").getText();
  println(path + file);
  output = createWriter(path + file); 
  background(255); 
  out = 1;

  }
  
  public void input(String theText) {
  // automatically receives results from controller input
  println("a textfield event for controller 'input' : "+theText);
 
  }
    
  public void draw() {
    String message = "Saving!";
    if (out ==1 ){
      fill(255, 128, 0);
      text(message,w/2+100, h-100);
      println(out);
      out = 0;
    }       
  }
  
  private ControlFrame() {
  }

  public ControlFrame(Object theParent, int theWidth, int theHeight) {
    parent = theParent;
    w = theWidth;
    h = theHeight;
  }


  public ControlP5 control() {
    return cp5;
  }
   
  ControlP5 cp5;

  Object parent;
  

  
}





==> anc/RobotArm.pde <==
// CHIN MOTION by Ferran Galan 
// 2D+click/3D mouse control using MPU6050 and conductive rubber cord stretch sensor 

// ROBOT ARM SKETCH. This sketch allows for evaluating ChinMotion for 3D control of a robotic arm. 
// This sketch is based on Ruc's Fablab Robot Arm (http://fablab.ruc.dk/robot-arm-v-0-1/) 

// In brief: 3D reaching task generating a .txt file with the required measurements to 
// perform analyses described by Galan, Baker and Perez (2016). 
// Note that Y and Z axis in this sketch are reversed respect figure 2 in Galan, Baker and Perez (2016).
// Output file: End effector coordinates, target coordinates, trial number and time.

// The sketch calls Threshods.txt file with thresholds generated by calibration sketch
 

//IMPORT REQUIRED LIBRARIES 
 import java.awt.Frame;
 import java.awt.BorderLayout;
 import controlP5.*;
 import signal.library.*;
 import peasy.*;//ROBOT EXTERNAL CAMERA
 import processing.serial.*;

 private ControlP5 cp6;

//CONTROLFRAME FOR FILENAME WINDOW
  ControlFrame cf;
  ControlP5 cp5;
  controlP5.Button b;
  int out = 0;

  PeasyCam cam;
  SignalFilter myFilter;
  
  //EDIT
  String path = "D:\\mystuff\\ChinMotion\\robot_arm\\";//PATH WHERE TO SAVE .TXT FILE
  String Pololuport = "COM6";

  //ROBOT CONTROL VARIABLES
  // Units: CM
  float b_height = 0;
  float a1 = 60;
  float a2 = 60;
  float snude_len = 5;
  boolean doZ = false;
  float base_angle;// = 0;
  float arm1_angle; // = 0;
  float arm2_angle; //= 0;

  float bx = 60;// = 25;
  float by = 60;// = 0;
  float bz = 60;// = 25;

  float x = 60;
  float y = 60;
  float z = 60;
  
  float tx;
  float ty;
  float tz;

  float q;
  float c;
  float V1;
  float V2;
  float V3;
  float V4;
  float V5;
  
  //WORKING VARIABLES
  int AcX1;
  int AcZ1;
  int Stretch;
  
  int end = 10; 
  String serial;   // declare a new string called 'serial' . A string is a sequence of characters (data type know as "char")
  Serial port;  // The serial port, this is a new instance of the Serial class (an Object)

  float filteredStretch;
  float minCutoff = 1.2;
  
  int ntrials = 20;
  int selx;
  int sely;
  int selz;
  int zT;
  float targetsx [] = {-38,0,38};
  float targetsy [] = {-60,-80};
  float targetsz [] = {20,45,70};
  int nt = 0;
  int time;
  int timer;
  int intarget;
  int hold;
  String file;
  PrintWriter output;
  int reached;
  
  BufferedReader reader;
  String line;
  
  int flag = 0; 
  int flag2 = 0;
  
  
  int nframe;

  void setup() {
    size(1100, 1000, P3D);
    //size(1420, 1000, P3D);
    //port = new Serial(this, Serial.list()[0],115200);
    port = new Serial(this, Pololuport,115200);//Set Pololu A-Star 32U4 port ID 
    port.clear();  // function from serial library that throws out the first reading, in case we started reading in the middle of a string from Arduino
    serial = port.readStringUntil(end); // function that reads the string from serial port until a println and then assigns string to our string variable (called 'serial')
    serial = null; // initially, the string will be null (empty) 

    cp6 = new ControlP5(this);
  
    // by calling function addControlFrame() a
    // new frame is created and an instance of class
    // ControlFrame is instanziated.
    cf = addControlFrame("Controls", 500,200);

  // add Controllers to the 'extra' Frame inside 
  // the ControlFrame class setup() method below. 
    
    cam = new PeasyCam(this, 10, -20, 0, 300);
    cam.setMinimumDistance(50);
    cam.setMaximumDistance(500); 
    cp5 = new ControlP5(this);
    b = cp5.addButton("VIEW", 10, 100, 700, 300, 40).setId(1);
    //b.captionLabel().setSize(40);
    
    cp5.setAutoDraw(false);
    myFilter = new SignalFilter(this); 
    selx = int(random(3));
    selz = int(random(3));
    sely = int(random(2));
    // SPECIFY FILE WITH THRESHOLDS GENERATED BY CALIBRATION SKETCH    
    reader = createReader("Thresholds.txt");  
   
  }
  
  void draw() {
    // READS .TXT FILE WITH THRESHOLDS GENERATED BY CALIBRATION SKETCH 
     try {
         line = reader.readLine();
      } catch (IOException e) {
         e.printStackTrace();
         line = null;
         }
      if (line != null) {
      String[] pieces = split(line,",");
      int SXmin = int(pieces[0]);
      int SXmax = int(pieces[1]);
      int SZmin = int(pieces[2]);
      int SZmax = int(pieces[3]);
      int Speed = int(pieces[4]);
             zT = int(pieces[5]); 
      // SEND THRESHOLDS TO ARDUINO
      byte out[] = new byte[6];
      out[0] = byte(SXmin);
      out[1] = byte(SXmax);
      out[2] = byte(SZmin);
      out[3] = byte(SZmax);
      out[4] = byte(Speed);
      out[5] = byte(constrain(zT+100,0,255));
      port.write(out);      
    }  
    while (port.available() > 0) { //as long as there is data coming from serial port, read it and store it     
    serial = port.readStringUntil(end);
    }

    if (serial != null) {
      
      //READ ARDUINO
      String [] a = serial.trim().split(",");  //a new array (called 'a') that stores values into separate cells (separated by commas specified in your Arduino program)

      AcX1 = Integer.parseInt(a[0],10);//not in use
      AcZ1 = Integer.parseInt(a[1],10);//not in use
      Stretch = Integer.parseInt(a[2],10);    
      
      //ROBOT EQUATIONS
      x = (mouseX - width/2)/10;
      z = map((mouseY - 2*height/3)*(-1)/10,-35,35,0,60);
      y = map(Stretch,zT-Stretch/2,zT,-200,50);  
      myFilter.setMinCutoff(minCutoff);
      filteredStretch = myFilter.filterUnitFloat(y);
      
      bz = z;
      by = filteredStretch;
      bx = x;
      
      if (flag2 == 1){
      tx = 0;
      tz = 45;
      ty = -45; 
      }
      else{
      tx = targetsx[selx];
      tz = targetsz[selz];
      ty = targetsy[sely];        
      }
      
      float y3 = sqrt(bx*bx+by*by);
      c = sqrt(y3*y3 + bz*bz);
      V1 = acos((a2*a2+a1*a1-c*c)/(2*a2*a1));
      V2 = acos((c*c+a1*a1-a2*a2)/(2*c*a1));
      V3 = acos((y3*y3+c*c-bz*bz)/(2*y3*c));
      q = V2 + V3;
      arm1_angle = q;
      V4 = radians(90.0) - q;
      V5 = radians(180) - V4 - radians(90);
      arm2_angle = radians(180.0) - (V5 + V1);
      base_angle = degrees(atan2(bx,by));
    
      arm1_angle=degrees(arm1_angle);
      arm2_angle=degrees(arm2_angle);

      draw_robot(base_angle, -(arm1_angle-90), arm2_angle+90 - ( -(arm1_angle-90)));

    }
  // ALLOWS DISPLAY OF TRIAL NUMBER IN 2D Window
  cam.beginHUD();
  fill(-1);
  textSize(40);
  text("Trial#: " + nf(nt+1,1,0), (width/2)+150, 600);
  cam.endHUD();
  
  gui();
  
  // WRITE .TXT FILE
  if (output != null){
  output.print(bx);  
  output.print(",");
  output.print(by);
  output.print(",");
  output.print(bz);  
  output.print(",");    
  output.print(tx);
  output.print(",");
  output.print(ty);
  output.print(","); 
  output.print(tz);
  output.print(",");     
  output.print(nt+1);
  output.print(",");     
  output.println(time); 
 
  if (nt == ntrials){
        output.flush();  // Writes the remaining data to the file
        output.close();  // Finishes the file
        exit();  // Stops the program  
  } 

  }  
//  saveFrame("\\demo\\demo-######.png");     
}

  void gui() {
    hint(DISABLE_DEPTH_TEST);
    cam.beginHUD();
    cp5.draw();
    cam.endHUD();
    hint(ENABLE_DEPTH_TEST);
  }
  
  // CHANGE VIEW 
  public void VIEW(int theValue) {
    if (flag == 1){
        flag=0;
        // FIRST PERSON CAMERA
        camera(116.585594, -98.39983, 70.80909, 0.0, -20.0, -5, 0, 1, -0.2);//heuristic coordinates
        }           
     else if (flag == 0){ 
        flag++;     
     }   
  }

  void draw_robot(float base_angle, float arm1_angle, float arm2_angle)
  {

    rotateX(1.2);
    rotateZ(-1.2);
    background(0);

    lights();

    pushMatrix();

    // BASE
    fill(150, 150, 150);
    box_corner(50, 50, b_height, 0);
    rotate(radians(base_angle), 0, 0, 1);

    // ARM 1
    if (flag == 1){
    noFill();
    box_corner(10, 10, a1, arm1_angle);
    }
    else{
    fill(0, 153, 204, 128);
    box_corner(10, 10, a1, arm1_angle);      
    }

    // ARM 2
    if (flag == 1){
    noFill();
    box_corner(10, 10, a2, arm2_angle);
    }
    else{
    fill(0, 153, 204, 128);
    box_corner(10, 10, a2, arm2_angle);      
    }

    // HAND

    fill(255, 150, 0);
    box_corner(5, 5, snude_len, -arm1_angle-arm2_angle+90); 

    popMatrix();
 
   // TARGETS
    pushMatrix();
    
    float target_size=5;
    
    translate(-38, -60, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);   
    sphereDetail(12); 
    sphere(target_size);
    translate(-38, -60, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(-38, -60, 45);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(-38, -60, 45);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(-38, -60, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(-38, -60, 70);    
    
    popMatrix();
    pushMatrix();
    
    translate(0, -60, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);   
    sphereDetail(12); 
    sphere(target_size);
    translate(0, -60, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(0, -60, 45);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(0, -60, 45);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(0, -60, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(0, -60, 70);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -60, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);   
    sphereDetail(12); 
    sphere(target_size);
    translate(38, -60, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -60, 45);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(38, -60, 45);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -60, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(38, -60, 70);        
//    
    popMatrix();
    pushMatrix();
//    
    translate(0, -80, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0); 
    sphereDetail(12);   
    sphere(target_size);
    translate(0, -80, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(0, -80, 45);
    pushMatrix();    
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(0, -80, 45);
//    
    popMatrix();
    pushMatrix();
//    
    translate(0, -80, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(0, -80, 70);   
//    
    popMatrix();
    pushMatrix();
//    
    translate(-38, -80, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0); 
    sphereDetail(12);   
    sphere(target_size);
    translate(-38, -80, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(-38, -80, 45);
    pushMatrix();    
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(-38, -80, 45);
//    
    popMatrix();
    pushMatrix();
//    
    translate(-38, -80, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(-38, -80, 70);
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -80, 20);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0); 
    sphereDetail(12);   
    sphere(target_size);
    translate(38, -80, 20);    
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -80, 45);
    pushMatrix();    
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(38, -80, 45);
//    
    popMatrix();
    pushMatrix();
//    
    translate(38, -80, 70);
    pushMatrix();
    fill(204,204,0);
    popMatrix();
    fill(204,204,0);
    sphereDetail(12);
    sphere(target_size);
    translate(38, -80, 70);
//    
//    
    popMatrix();
    pushMatrix();
    
    translate(tx, ty, tz);
    pushMatrix();
    fill(255,0,0);
    popMatrix();
    fill(255,0,0);
    sphereDetail(12);
    sphere(target_size);
    translate(tx, ty, tz); 
    
    popMatrix();
    pushMatrix();
    
    if (flag == 1){
    stroke(255);
    
    //VISUAL CUES
    strokeWeight(2);
    line(0, -20, 20, 0, -80, 20);
    line(0, -20, 45, 0, -80, 45);
    line(0, -20, 70, 0, -80, 70);
    line(-38, -20, 20, -38, -80, 20);
    line(-38, -20, 45, -38, -80, 45);
    line(-38, -20, 70, -38, -80, 70);    
    line(38, -20, 20, 38, -80, 20);
    line(38, -20, 45, 38, -80, 45);
    line(38, -20, 70, 38, -80, 70);
    
    strokeWeight(1);
    line(-38, -80, 20, 38, -80, 20);
    line(-38, -80, 45, 38, -80, 45);
    line(-38, -80, 70, 38, -80, 70);
    line(-38, -60, 20, 38, -60, 20);
    line(-38, -60, 45, 38, -60, 45);
    line(-38, -60, 70, 38, -60, 70);
        
    noStroke();
    popMatrix();
    }
    else{    
      
    float action_box_size=100;
    translate(0, -action_box_size/2, action_box_size/2+b_height);
    pushMatrix();
    translate(x,action_box_size- y-action_box_size/2, z-action_box_size/2);
    fill(255,255,0);
    popMatrix();
    fill(255, 255, 255, 35);
    box(action_box_size, action_box_size, action_box_size);                
    popMatrix();
    }
    
    time = millis();
 
    if ((reached ==0)&(abs(bx-tx)<5)&(abs(-by-ty)<5)&(abs(bz-tz)<5)){
       reached = 1;
       intarget = millis();
    }
    
   if (reached ==1){
     if((abs(bx-tx)<5)&(abs(-by-ty)<5)&(abs(bz-tz)<5)){
     }
     else{
     reached = 0;  
     }
    }
    
    // REACH and HOLD 1 SECOND
    if ((reached == 1)&(millis()-intarget>1000)){  
        intarget = 0;      
        reached = 0;
        selx = int(random(3));
        selz = int(random(3));
        sely = int(random(2));  
        if (flag2 == 1){ 
          flag2 = 0;
          nt++;        
        }
        else{
          flag2 = 1;
        }      
    }             
     
  }

  void box_corner(float w, float h, float d, float rotate)
  {
    rotate(radians(rotate), 1, 0, 0);
    translate(0, 0, d/2);
    box(w, h, d);
    translate(0, 0, d/2);
  }

  void keyPressed()
  {

    if (key == 'z')
    {

      doZ = !doZ;
    }
    if (key  == 'h')
    {

      // set all to zero
      arm2_angle = 0;
      arm1_angle = 90;
      base_angle = 0;
    }
     if (key == 'g')
    {

//      println(degrees(V1));
//      println(degrees(V5));
    }
    if (keyCode == UP)
    {
      z ++;
    }
      if (keyCode == DOWN)
    {
      z --;
    }

    if (key == 'o')
    {
      y = 50;
      z = 50;     

    }
  }
  
  ControlFrame addControlFrame(String theName, int theWidth, int theHeight) {
  Frame f = new Frame(theName);
  ControlFrame p = new ControlFrame(this, theWidth, theHeight);
  f.add(p);
  p.init();
  f.setTitle(theName);
  f.setSize(p.w, p.h);
  f.setLocation(100, 100);
  f.setResizable(false);
  f.setVisible(true);
  return p;
}

// the ControlFrame class extends PApplet, so we 
// are creating a new processing applet inside a
// new frame with a controlP5 object loaded
public class ControlFrame extends PApplet {

  int w, h;

  String textValue = "";
  
  public void setup() {
    size(w, h);
    background(1);
    //frameRate(25);
    
    PFont font = createFont("arial", 20);
    
    cp6 = new ControlP5(this);
    
    cp6.addTextfield("FileName")
    .setPosition(40, 20)
      .setSize(400, 40)
        .setFont(createFont("arial", 20))
          .setAutoClear(false)
            ;
    
      cp6.addBang("SAVE")
        .setPosition(w/2, h-100)
          .setSize(80, 40)
            .getCaptionLabel().align(ControlP5.CENTER, ControlP5.CENTER)
              ;    
     
      textFont(font);
          
  }
  
  public void controlEvent(ControlEvent theEvent) {
   
  if (theEvent.isAssignableFrom(Textfield.class)) {
    println("controlEvent: accessing a string from controller '"
      +theEvent.getName()+"': "
      +theEvent.getStringValue()
      ); 
      }
  println(theEvent);
  file = cp6.get(Textfield.class, "FileName").getText();
  println(path + file);
  output = createWriter(path + file);  
  background(255); 
  out = 1;
  
  }
  
  public void input(String theText) {
  // automatically receives results from controller input
  println("a textfield event for controller 'input' : "+theText);
 
  }
    
  public void draw() {
    String message = "Saving!";
    if (out ==1 ){
      fill(255, 128, 0);
      text(message,w/2+100, h-100);
      println(out);
      out = 0;
    }      
  }
  
  private ControlFrame() {
  }

  public ControlFrame(Object theParent, int theWidth, int theHeight) {
    parent = theParent;
    w = theWidth;
    h = theHeight;
  }


  public ControlP5 control() {
    return cp6;
  }
   
  ControlP5 cp6;

  Object parent;
  

  
}

